A new N=1 AdS4 Vacuum of Maximal Supergravity

The recent comprehensive numerical study of critical points of the scalar potential of four-dimensional N=8, SO(8) gauged supergravity using Machine Learning software has led to a discovery of a new N=1 vacuum with a triality-invariant SO(3) symmetry. Guided by the numerical data for that point, we obtain a consistent SO(3)xZ2-invariant truncation of the N=8 theory to an N=1 supergravity with three chiral multiplets. Critical points of the truncated scalar potential include both the N=1 point as well as two new non-supersymmetric and perturbatively unstable points not found by previous searches. Studying the structure of the submanifold of SO(3)xZ2-invariant supergravity scalars, we find that it has a simple interpretation as a submanifold of the 14-dimensional Z2^3-invariant scalar manifold (SU(1,1)/U(1))^7, for which we find a rather remarkable superpotential whose structure matches the single bit error correcting (7, 4) Hamming code. This 14-dimensional scalar manifold contains approximately one quarter of the known critical points. We also show that there exists a smooth supersymmetric domain wall which interpolates between the new N=1 AdS4 solution and the maximally supersymmetric AdS4 vacuum. Using holography, this result indicates the existence of an N=1 RG flow from the ABJM SCFT to a new strongly interacting conformal fixed point in the IR.

==> anc/extrema/S1424025/algebraic.py.txt <==
import mpmath

# Minimal polynomials for S1424025.
#
# Note that we provide numerical data to 16k digits after the point,
# and the most complicated minimal polynomial only uses ~12k digits
# in its coefficients(*), so confirming the zeros to ~16k digits
# means that the polynomial is 'predicting' ~4000 more digits
# than the entropy available from its coefficients.
#
# (*) Actually much less, due to (double) palindromicity, as for S1384096.


def p1(x):  # 6101 characters.
  return 4333344855503300289*x**208 + 2402748074778592501620*x**206 - 4881175842758911161063642*x**204 + 49594716767987928401262757872*x**202 - 22068316980096331488184461325515*x**200 + 3164499234311228221670404517235132*x**198 - 102008952702986482430961517382155208*x**196 - 5170793235906847677309989054820431152*x**194 + 401677057086418139530248058659845196418*x**192 - 26572116861316746571086651460310956739468*x**190 + 301267727836437426153801324826579092999122*x**188 - 6279057018666505462937076711096181888213164*x**186 + 60930939308794340516074462944304393310960222*x**184 - 522317482015766630380168431371551837479155620*x**182 + 3760242778047601772877106009696563229861412718*x**180 - 18944508384971182642658277203164906471952056740*x**178 + 83959694298979630992427595642693869191792534353*x**176 - 459462215939511513017956466221431146186771856420*x**174 + 2623924750112401769161871545634957688540404841226*x**172 - 13371780041953548088769261089410545303850371091996*x**170 + 39536144194286980951185447653439075843195387230342*x**168 - 67527031988630752386925407375777138728781782287116*x**166 + 118030049968397056816030165922678803620461624986018*x**164 - 124574735323195856583196572318389212090679795245140*x**162 + 620984634445988629183650294469599828636571603538493*x**160 - 1770407862430986425538050903737996132905215446011060*x**158 - 5688621607212776884322701762966447441133281877956730*x**156 + 18527085272461574522022394806276320061167902651650764*x**154 + 15547133035842188865238896633560469613955055823642566*x**152 - 34479228370731834453671730275226270560732020387197404*x**150 - 122894647846098653114539246575383903364559782446946246*x**148 + 60543116460302814207051645833342252800951729214357572*x**146 + 203876198058127484306137742508331844414032197250869892*x**144 + 828782916670158164948747565712577870658108397738852248*x**142 + 2415532859996800497794078384527475848306577401306943284*x**140 - 12544566891044156301176421610563936204393941519685209972*x**138 - 11635873946212898083005147829525127152609572318604912693*x**136 + 69028571607753740881993683156287528943904630969551102216*x**134 + 4100931468759846107563596732887193124822512784752900302*x**132 - 204756313472738014653985024610085013047503114834220236316*x**130 + 118294219162200076467293880812943925071498352175901648489*x**128 + 324897702019657220564738346429666732415462087115309886728*x**126 - 451388109882564752022464066823240650741172409023515915628*x**124 - 78569342633278801874644437307590500790303343481415143608*x**122 + 786738251772529871919950979629505856320411510881507455964*x**120 - 869916252257042971760343349399908292474398787456822781928*x**118 - 466338629529268293222729782243488611929226507211544180116*x**116 + 2147694513752145774836526977274919788442848675120869350552*x**114 - 989767695055776241349137826354799284701174629310999263166*x**112 - 2528911356219122888274066315299173243484665158697258975048*x**110 + 2942856882382994900858887558973628702178587102185887602676*x**108 + 1154452314851767503246161575536419754305239402844518538728*x**106 - 3866240836647424752227278995710328275892085534783907025676*x**104 + 1154452314851767503246161575536419754305239402844518538728*x**102 + 2942856882382994900858887558973628702178587102185887602676*x**100 - 2528911356219122888274066315299173243484665158697258975048*x**98 - 989767695055776241349137826354799284701174629310999263166*x**96 + 2147694513752145774836526977274919788442848675120869350552*x**94 - 466338629529268293222729782243488611929226507211544180116*x**92 - 869916252257042971760343349399908292474398787456822781928*x**90 + 786738251772529871919950979629505856320411510881507455964*x**88 - 78569342633278801874644437307590500790303343481415143608*x**86 - 451388109882564752022464066823240650741172409023515915628*x**84 + 324897702019657220564738346429666732415462087115309886728*x**82 + 118294219162200076467293880812943925071498352175901648489*x**80 - 204756313472738014653985024610085013047503114834220236316*x**78 + 4100931468759846107563596732887193124822512784752900302*x**76 + 69028571607753740881993683156287528943904630969551102216*x**74 - 11635873946212898083005147829525127152609572318604912693*x**72 - 12544566891044156301176421610563936204393941519685209972*x**70 + 2415532859996800497794078384527475848306577401306943284*x**68 + 828782916670158164948747565712577870658108397738852248*x**66 + 203876198058127484306137742508331844414032197250869892*x**64 + 60543116460302814207051645833342252800951729214357572*x**62 - 122894647846098653114539246575383903364559782446946246*x**60 - 34479228370731834453671730275226270560732020387197404*x**58 + 15547133035842188865238896633560469613955055823642566*x**56 + 18527085272461574522022394806276320061167902651650764*x**54 - 5688621607212776884322701762966447441133281877956730*x**52 - 1770407862430986425538050903737996132905215446011060*x**50 + 620984634445988629183650294469599828636571603538493*x**48 - 124574735323195856583196572318389212090679795245140*x**46 + 118030049968397056816030165922678803620461624986018*x**44 - 67527031988630752386925407375777138728781782287116*x**42 + 39536144194286980951185447653439075843195387230342*x**40 - 13371780041953548088769261089410545303850371091996*x**38 + 2623924750112401769161871545634957688540404841226*x**36 - 459462215939511513017956466221431146186771856420*x**34 + 83959694298979630992427595642693869191792534353*x**32 - 18944508384971182642658277203164906471952056740*x**30 + 3760242778047601772877106009696563229861412718*x**28 - 522317482015766630380168431371551837479155620*x**26 + 60930939308794340516074462944304393310960222*x**24 - 6279057018666505462937076711096181888213164*x**22 + 301267727836437426153801324826579092999122*x**20 - 26572116861316746571086651460310956739468*x**18 + 401677057086418139530248058659845196418*x**16 - 5170793235906847677309989054820431152*x**14 - 102008952702986482430961517382155208*x**12 + 3164499234311228221670404517235132*x**10 - 22068316980096331488184461325515*x**8 + 49594716767987928401262757872*x**6 - 4881175842758911161063642*x**4 + 2402748074778592501620*x**2 + 4333344855503300289

def p2(x):  # 12093 characters. 
  return -6142868275010068245542782721512255030115422751299652394043705078714783135318985841*x**208 - 9380783261469607334188309596432120824913982631864683171809754343397093724042965369420*x**206 + 9379822194221227395563480711909626585586591906719170941927171328153256457678817786618570*x**204 - 1960181244913665160906508986921681670126280672716359393842289951902693211003692153955353408*x**202 + 28541690226329662544924724443937242065161089425146667435236037654916492570223053684446959843*x**200 - 168200847342080734102716907911959915921467460273718425032825466492687245301551342131241014900*x**198 + 252657133978213090014346166769003860550628936874633116150112934376001019152522586156425749760*x**196 + 8342312071442865825403702837712565084360895633159121857249171979501001137293351717684462120816*x**194 - 78721358539502682081088095005681213407303917695034406878664024943864487847150775935784154841882*x**192 + 847431682202010671032825266903328112922163846439074509910802117453061031786697365413566434205780*x**190 - 8239141051894745330302673923610209028359067745404227161197551649892676297349231966664890320200602*x**188 + 76433630326437797706510495432755063816211936187849347669775895660331967145464570174879839259487700*x**186 - 616921612153170165769372508600467331137585131550914259348845016426046226058513855675524050525120462*x**184 + 4097201045799530904141965393650681346873677678515807392302165040086288845249365376726547674150772444*x**182 - 25983757484256968252481837347232785187389694866478535295156209471197749875646993069330278200292773894*x**180 + 148230894300247765741673128643364896776044453809041312180864025328055278478169440940932664980433464956*x**178 - 839302040653314989144744759429897393302744290270000457594202088844756547102847315338439146372515455113*x**176 + 4428449399325360729014829286707702110363586488194456897080720168345666862851329540771295130064776534524*x**174 - 22310988895201615792169152315793403296697605911340341014486534285676352994751875086314414098169361375890*x**172 + 103125323169451346569658663337403386175542761863936325138112045459932305530679121006529591078629810796036*x**170 - 440870326807404192412493514840781447277671845870151939904284768282281319853447853405760134800504660570678*x**168 + 1698521863596092853943023163179721010682149726269374670466607824676557811907928212219133575495105760376084*x**166 - 5965843412273602694600487213709041944841597806304507428247883850153363803951808146579939429596307234609354*x**164 + 18547401026519379559627171016106675616232759608566929987667558654280195682974073649423859307171827344363084*x**162 - 48755865302235639075475026493732072469509710720950722204754246868949716516913816644614253720061067246653269*x**160 + 79281385272874991557236973705021599215382048617300334541607638496087846353248212645242702598459728435437036*x**158 + 177892315533913242501296178298717853127567605299648473645540849803192624139807112199996280144310980726605186*x**156 - 2669563406438985788401630440713380717983022290924954444703791630352272009689752308253551931527252320914064564*x**154 + 17068616798647625041944372157215279534560992930122061229533473833303786809463025322097971618543883084232845706*x**152 - 83098112408257349900131769647323328268942198187841393921807503601955911041380567978836029687911885356732174684*x**150 + 337764338324237876754759603746584420246359069502748695866610391537558362801850796823351980559800496177700733918*x**148 - 1185543470158376657408846219904895996314723636795962649100892954507409233125791955223131030373830429609502254684*x**146 + 3641891263274260195331673603681646660168553633762415955699240827860032210890111649603651241558377755789610723364*x**144 - 9852915425730057853286919038309676652175208727408031517752574714348057375718225842573483847952533474896468180168*x**142 + 23477874662817464867257126819389584419056199861463886913432267049018581951106070349406622266049714783643144216388*x**140 - 49045425932492255608832692184083885141185343620856750912046420699224107258789212813557309251374866132487153936452*x**138 + 88604095727049258343789518487662522277733728385536738504928293904418640999716586897903635863841292339689555411997*x**136 - 134489513563396522588704153179631355742227930761403233651412446294002044421219964752630840527796306008555286143176*x**134 + 159466118126875159633411415836236650039607829127261003790232777794414472003166943387668651873763961574588780244754*x**132 - 113073529187226236662144289573775185086065187786127627108316560827821681759886676254684820215413324747431424646812*x**130 - 63723359332483459160330969404878327215153400899462509200116462672064383714860914041370467731258395855946311213897*x**128 + 390367305123857707471177633663619083403775376427783199978265658352076810796043131978175495526297926191677200575944*x**126 - 782875195793158797969606752467513288643286460252622714040406830331653645301922015946663799410850120220430769379940*x**124 + 1014451152563825037225994353464933716174287832870520906332241014343306232123075650254875627155128305467145808789576*x**122 - 792342807037692000744865725183611277165203443712856497912310878107231360885331995645110907028895507263813325389756*x**120 - 38662688374804231003308106337458962553088889011970823679682141392820926923625361783436926765369698122638713005800*x**118 + 1261458424321873390339725933890992024885480846255519347294203964830543365499043078586967766745969500926317080360100*x**116 - 2266036525330585141516518526469732648499553882727018161897925774844823127856141225497583048919930006820334079165480*x**114 + 2360496728195312682434602924945729626501390664846651191413653557908402153766065663262893205681084719950895968860814*x**112 - 1253062505617559551485804044207022838053778329763482053555816445022435052778125405274207842553178748416778730318344*x**110 - 674933718802138648487827088212807180188344247346362340352354416800819472368438423024662653789346999100151521987268*x**108 + 2487302443498753402258851680472031624154725532576963536472138693975868896220279972497731824710019356597916725028776*x**106 - 3238589011994488117536510861359603932107284455241936808739798665898346731697565471316568099441256001119065074194836*x**104 + 2487302443498753402258851680472031624154725532576963536472138693975868896220279972497731824710019356597916725028776*x**102 - 674933718802138648487827088212807180188344247346362340352354416800819472368438423024662653789346999100151521987268*x**100 - 1253062505617559551485804044207022838053778329763482053555816445022435052778125405274207842553178748416778730318344*x**98 + 2360496728195312682434602924945729626501390664846651191413653557908402153766065663262893205681084719950895968860814*x**96 - 2266036525330585141516518526469732648499553882727018161897925774844823127856141225497583048919930006820334079165480*x**94 + 1261458424321873390339725933890992024885480846255519347294203964830543365499043078586967766745969500926317080360100*x**92 - 38662688374804231003308106337458962553088889011970823679682141392820926923625361783436926765369698122638713005800*x**90 - 792342807037692000744865725183611277165203443712856497912310878107231360885331995645110907028895507263813325389756*x**88 + 1014451152563825037225994353464933716174287832870520906332241014343306232123075650254875627155128305467145808789576*x**86 - 782875195793158797969606752467513288643286460252622714040406830331653645301922015946663799410850120220430769379940*x**84 + 390367305123857707471177633663619083403775376427783199978265658352076810796043131978175495526297926191677200575944*x**82 - 63723359332483459160330969404878327215153400899462509200116462672064383714860914041370467731258395855946311213897*x**80 - 113073529187226236662144289573775185086065187786127627108316560827821681759886676254684820215413324747431424646812*x**78 + 159466118126875159633411415836236650039607829127261003790232777794414472003166943387668651873763961574588780244754*x**76 - 134489513563396522588704153179631355742227930761403233651412446294002044421219964752630840527796306008555286143176*x**74 + 88604095727049258343789518487662522277733728385536738504928293904418640999716586897903635863841292339689555411997*x**72 - 49045425932492255608832692184083885141185343620856750912046420699224107258789212813557309251374866132487153936452*x**70 + 23477874662817464867257126819389584419056199861463886913432267049018581951106070349406622266049714783643144216388*x**68 - 9852915425730057853286919038309676652175208727408031517752574714348057375718225842573483847952533474896468180168*x**66 + 3641891263274260195331673603681646660168553633762415955699240827860032210890111649603651241558377755789610723364*x**64 - 1185543470158376657408846219904895996314723636795962649100892954507409233125791955223131030373830429609502254684*x**62 + 337764338324237876754759603746584420246359069502748695866610391537558362801850796823351980559800496177700733918*x**60 - 83098112408257349900131769647323328268942198187841393921807503601955911041380567978836029687911885356732174684*x**58 + 17068616798647625041944372157215279534560992930122061229533473833303786809463025322097971618543883084232845706*x**56 - 2669563406438985788401630440713380717983022290924954444703791630352272009689752308253551931527252320914064564*x**54 + 177892315533913242501296178298717853127567605299648473645540849803192624139807112199996280144310980726605186*x**52 + 79281385272874991557236973705021599215382048617300334541607638496087846353248212645242702598459728435437036*x**50 - 48755865302235639075475026493732072469509710720950722204754246868949716516913816644614253720061067246653269*x**48 + 18547401026519379559627171016106675616232759608566929987667558654280195682974073649423859307171827344363084*x**46 - 5965843412273602694600487213709041944841597806304507428247883850153363803951808146579939429596307234609354*x**44 + 1698521863596092853943023163179721010682149726269374670466607824676557811907928212219133575495105760376084*x**42 - 440870326807404192412493514840781447277671845870151939904284768282281319853447853405760134800504660570678*x**40 + 103125323169451346569658663337403386175542761863936325138112045459932305530679121006529591078629810796036*x**38 - 22310988895201615792169152315793403296697605911340341014486534285676352994751875086314414098169361375890*x**36 + 4428449399325360729014829286707702110363586488194456897080720168345666862851329540771295130064776534524*x**34 - 839302040653314989144744759429897393302744290270000457594202088844756547102847315338439146372515455113*x**32 + 148230894300247765741673128643364896776044453809041312180864025328055278478169440940932664980433464956*x**30 - 25983757484256968252481837347232785187389694866478535295156209471197749875646993069330278200292773894*x**28 + 4097201045799530904141965393650681346873677678515807392302165040086288845249365376726547674150772444*x**26 - 616921612153170165769372508600467331137585131550914259348845016426046226058513855675524050525120462*x**24 + 76433630326437797706510495432755063816211936187849347669775895660331967145464570174879839259487700*x**22 - 8239141051894745330302673923610209028359067745404227161197551649892676297349231966664890320200602*x**20 + 847431682202010671032825266903328112922163846439074509910802117453061031786697365413566434205780*x**18 - 78721358539502682081088095005681213407303917695034406878664024943864487847150775935784154841882*x**16 + 8342312071442865825403702837712565084360895633159121857249171979501001137293351717684462120816*x**14 + 252657133978213090014346166769003860550628936874633116150112934376001019152522586156425749760*x**12 - 168200847342080734102716907911959915921467460273718425032825466492687245301551342131241014900*x**10 + 28541690226329662544924724443937242065161089425146667435236037654916492570223053684446959843*x**8 - 1960181244913665160906508986921681670126280672716359393842289951902693211003692153955353408*x**6 + 9379822194221227395563480711909626585586591906719170941927171328153256457678817786618570*x**4 - 9380783261469607334188309596432120824913982631864683171809754343397093724042965369420*x**2 - 6142868275010068245542782721512255030115422751299652394043705078714783135318985841

def p3(x):  # 956 characters.
  return 5*x**52 + 174*x**51 + 1548*x**50 + 598*x**49 - 81638*x**48 - 726022*x**47 - 3925534*x**46 - 16371566*x**45 - 65380283*x**44 - 248962872*x**43 - 827019388*x**42 - 2338841240*x**41 - 5221303135*x**40 - 8476605110*x**39 - 6557861190*x**38 + 15930586194*x**37 + 87712109796*x**36 + 257309660522*x**35 + 573745938500*x**34 + 1097660212530*x**33 + 1816858182125*x**32 + 2734969912052*x**31 + 3691997943140*x**30 + 4656444373732*x**29 + 5381092887338*x**28 + 5919523600432*x**27 + 6044378218584*x**26 + 5919523600432*x**25 + 5381092887338*x**24 + 4656444373732*x**23 + 3691997943140*x**22 + 2734969912052*x**21 + 1816858182125*x**20 + 1097660212530*x**19 + 573745938500*x**18 + 257309660522*x**17 + 87712109796*x**16 + 15930586194*x**15 - 6557861190*x**14 - 8476605110*x**13 - 5221303135*x**12 - 2338841240*x**11 - 827019388*x**10 - 248962872*x**9 - 65380283*x**8 - 16371566*x**7 - 3925534*x**6 - 726022*x**5 - 81638*x**4 + 598*x**3 + 1548*x**2 + 174*x + 5


def check_to_digits(d):
  ctx = mpmath.MPContext()
  ctx.dps = d
  mpc = ctx.mpc
  zs = (mpc(real='0.4490422366312623640170716075634719152774386419170307321090367796366501963182485083321648365130786061837956891536078052954571893414491557592425422106536746888664972502955839559681310790283266286172432703878179036171319066620392921605745665552593245112451345698419159815822751328851569431650779586324968339318460984199763091532530908621315287647919724157625962757784806343507664306322424686945410087271350024757700283635730945989279083524788025276569409025089597167613848916848239381988689396985605398906941364180198938206250173809181243708996905778069441173517189231709616159029123626617530863274141293099618124015794679791275200656793179336043786280513168745326604452623905366343288129536906976245489997829488281581917239065863526279796955319457374188772224697320753656591874916294397362656124464529941466803396145988499959410574084813723004428695213568917325207720694216776579447426611165208210669567976817696484594212071683694519799103072639435216425033057305574868634532223179527924642470746999669911747225424002857579960251681138999013198478833790017331417708015691264514082338089856874414593835550388845712034559967887086472437156511101940141667276682196667763911664289330102312979285264652793424598816280099082094509362952133376889865859097459062082372383341175708227432456495710981338147609379959015079283830715532391659491557792935525394215409076169131838582880872480212303079308500454698322910551714767196995002665158908038016460582791588051452985812277105592266197316427353181728778057475368031138244826866522504040420694788595275829387827885505407549011712519732436324590517723174639635276788035569796068031753397644364029153061150073909205938798620284114925662535278071189517512848004061439228676426569152446618790321918891448510723919812453148543491492821901490535256699586940920591712696370257888480317011453896097390651008956702469994626506570100248255467722102173926431450633337899702332484008211492911288379916275554578176889985696100834700307402687446310375302415222337839374594626710391430976461737833078574556619329687831421118253356612745331398165960149582211569091561570895729473435359083227721287992920661221295578749133783383799772086778100654727854582988340525458004401511073113966635413046590472085252384130778638187297871204268750562514709345182308452256235464774999759125952429322474694716332366233507722969589776016765958211412567622824969147386709207363568432130598684252174190656001605693836033653791975440035105635523070414078847583067340980990009597776312810217235745117622025656174332652643635856303503786195969446738642857645396971349437172172202869803466026355121580106236444763732850842408466968071702058735344177637615990418165854654331963926751434530245200343149999152491280796236633243464066299636456682848172270211425121577893565895973408504493925368445273535974756965213069055231648384028605742716767809593773131954254083547322276613625051193596820959492979058479246574609589009367389072703287156254678180117639350634227848633941286481010558217081526728142376991561669019427114494655784923528175124761325140640317905663905637110485473670514158347486721777439603465055460205783410358873247483476687706524796468169092480422794414975719207702518404137853576378936628623246868534290050587202262393649075645421178662119067784287589792130152746543371179365583820657166992883403145630178651590120226727554412834958401775436030555545464864447621008417000630160283819730431483446110628601484786765559745281013521452817585437567561410354343232747759665385666512786950382448282052845535874676156194424694807269208618377354278215393181816956334067573214088587541800319331131680929980884075135452762222566913989949281698713331633054851896925353431685116638768673613804493163109017517533196948707202023546351614735511700640297458681254497725872870011496922814736794630969595253162154563849887102681189022801319549500053274905963823610749397768701057092946301393238046723676606122235177177878713812787360268698777327299121176015139696499435671735091444887874682937048648454875729560893412432831630464903798530123369038245000308369815979914255725850814027963465269385576890325460501192185565064404728512705353105483678938097563082976490388642310804867180048837669274945632557626367169566926766079294591953489260365492690057256525859457825064567090911656813791075468093067113461756006451572277869801653609123883914987226418553503352477709607874308405159392071656269720589528473631019855469596511590482375087919886755844295204256612367763080872507402086587908277630997419450544724672939554572327598324892106064534725101073357068316656431702442524564241688537316801189317116441036209453742429104076544631095729330569406868276789732594606751402726563622132464910032509494091893962905365862198043254609057451628804245260135856443615795757307990049158654408003449626899387584100143635744766200951350032028109609597423676356209254201779289546302800752234312238038783766835615931416208102749050222857121290462333237576245048335406191651475472471564986455243288790319538093704920627568290355412025013014273917365342047103471807333653426153215605763983225872207754674561112122290209535169128799734562671941128780556321495336397524381307742007047871505142536369856852203368271622677794460075677603292827885259846353954802978663088954247672986561932094229680911541027042663527646260857234007225346507321217840976762037670566924845810981760000643749080824050668528922535569962931806283233724972687905480301946351843678610298926337610293004511114904626110197302510354887080561807522036045579947779930318002364884049554410547565339930876372086525913692735279791745599996182065291870501364911547675096272691443085161031613810490347648332165656099022902324227288203489662502508243948529176632495114099859924111286439825655576003872326070923608064154504134636155032589716097271830844338165056664070460838040215825175877230558881404904790238165280020583831770152801740134711552885941172544899270648117885603033142630779717023991529756812291319786169930575696283071581995462070650405400200610533476149160460516447355127815538486194936814438033984337169632456576294174567278753286883902043130760706513840880294214975902198630739818212437910976417654656005403214259972801451501956579826822787198107097089055462571686846724284645496867611110928124855847525436423750427754294189550271852818663151458285014524032959017030175775922564513805095536821455696298243658921573528749363423763937700126356973482350455282033127506219393176328017482016868998385173967133351758883702969485182877833239361740152940194084652850641995456382420377854340434553420938463159548777732376564007208447590751912166911391272844447855104579256185113459667594867743321101769825885121142279484118794292706598624921546971608515121647300332962215604472432703166444356942758784540780606596609869545116502592632962171580506227849727091431469079077231137609091359047590066627251880493328587471883609232931645784507268616235898335094423286289288865464848213178558540554563051730710910280772974560850471421537830223148399254944522615794059660452270594692513375278170476882110234529790041823583749880573658389303962489487387141624382059974212895062565014406269498799494389151103580106418894941475114057946226510322485493402010657130352505177149192922847610834170309249647478301131188627490517050801405596413432918248583445355724759578128053874435967440613151810868893114060906993719608576928824535391584735223639073486788891840736942562180762640574367157762891769683446528119381660875871160849714669373634698063121690489902901842659219397655943632341364399940079123838861609374851994479264396486451417915360727785792160842251079036667191656698440188631335619319430009651274416245385715568439014434088294763880699238612983249576693403179902149776966803705203065991818943157458981645168033065364120705500817498166546356731898129454204534283784940647538543063016001961448748683406256104576891577630170176829243971397200340017830761335316121474237271633869490615629644834975477482153397913774084874360904312298188729393275814715199546921196279537239908027246932571211863549661766282023135164093661947668660597300919125868954588365335487728101932221554032287609874191832850329039022039411745108446926856297583407179290301493054687261431187172219086811369385293578172025554945887327743072686643195940175597265427984505172429991964155397095561228593065362237326613314769839604289478382954718694346060442205446260484222451379998476386891670656716711737951456808178383801922126666478461103829238932158158841874943278415077697424947062027754300342686276015518248493906855577463241265414252577095703989743925833415728315539718769481495109677128965952545242903321682498760487288599137647004587405790245338723234427242780410470847036368956205898707060725063489887673945087596442933508203698443129471253332101012473580275550027600006238669552700507387646903110014925070640351243214122171915473906919320958104074153741863541115466400872299597277620661279626298067537162801459941883292323650480000180656754890908245509394087631553903328050486609286366732559458084553947823790155014370589583635799717935479770706049881261475600826048604394382060522957195976554646298629341150422151804130997567974002414613393454559880290171156427044148000268733499559459798676393984221327226547245995223453005166388591979423406044946094108822167791501198908790316876997849216106708481539916308274356829139580731254626207576239036640827932485178059560327973379541613629317289517445415037366511811489645948898723226677628724978291149976992022060625987385679432948164297750736415840480290782163950189349253750881120761625749693300179726699108249767457998194958489990416579630763805617939173987668171671779072417204883390870844563730327798197353082302294276389120621392741039015748506527435925182447249590809598420517220337149060283837656459146767999352143047595349777953136953665168822601584550213755726401726968167281167242015552595294005335514343668678401891960077955075547334560387567363566915545903280967054336681870041328814200729702252262387848947111528720589563389960353099918361695198021182927070178249294831959947036854341382385477979008237277939885923510016432324450208283841165350504071539991539045580016671224563802373137233535913701563159616186699381840923472517362662977888861158958248728495240168784656798603114981656695942204133654062868819273224181672886383692234734012009310717494380252372953452327239483756013574955987150289894091887444965181557564333219179613510514806984939307626294031124209054720394190717442427533362989855690457751499727136226390544351598019370072094885669945714648899299351433932547500990229846988082078150545764820953670128207291433342672998245084410157720110120985372728135114690010605543966862392508581373370159659594066971920009886361436124203793675592094950039551030310248450771588116095396756992868576684189302768168000006899052799706416951787991210326124651052694540177684240320418297016915726351239103811789188489065006283943977659228753843695669150547885963280826938115354803307678056195834302849542464859071748608621578163890312446963103579357990276492158716870340759326222759186541330093918251020836493569859398159471007211012060824865502734684335794254953851644710631226299328077402133190458127153518968284278855523287900517466605709011581475980483968461342578490945400614053069742804321576424888439435272254474752810770485458644875299342634957950470911496495762060911476826502915044480752460164991979334412218077170042337032809859300700895359776351786677430074966688013016827375856595053186065244113908913008779485873783948598477560918704334356005611138068933837758959806613779570932967933361101828723727949127870790677844935721417090159869188929799870332052056450777526001637965373181343023245694749747026749042151827261656560480556719140173041294283642098359374604894415372938660404806619562620250492515031438626534368815662288567376651784362865055635514596716640807548362698066874583783434452600129774171876819763032697565156272014531667211931077831578173123086193587432295770257476766000183103463907290750514629490180125003145708446702158991708359357486298371548833571277109081518380383044123161198376226464395327377563508284190073244361030437817519856969780661936642553478309488820726367893754699548858028117940124768102918751228817832911064230983629626238927567153648655764754600578790649969601066009326117115038011447386493618211660523868205233940375012808875120546060757115618245357764225641395889521630576445904104164967823176212365711829894605356496633034567133869220158380659663501616496839700619299910474875455848223814391438073497934988811437560403524102023783771233995483358098573184281967534391390214697699372933637588624966538894681364931198439893597755437640608397073270242685326473987847381199445942735062466893137938819972666369839037875002441595596144768574605688342842084876016124475776087709999960365023533946866386058800991693156560604128952210058029730759758944091799332030417706945179579369511616318888465970518603785874535817492198431743785954267091269970573984406885011315214474630649893130039336856812663315255151841375309260112192495895426421115729060821758463373930135673461416158937858479049775364821899956026553713251814118987493600992204652770263530751407553644487079259108291707869591269468698734900610271839702798039758184557023384227242156657843659547754367780804999983071567498979367026941150102129044847357890287755522247727163191494489782994788721233167170018793788159789120103828781844508572759828954342586421104166001575949521099590787290261826192913862085613094645372048525894532290606392402734690440268207904960395260236132205010662197518537560847493693275801647100076969575520096074193811378598306586446542277912417906661046361148263857570469203827677858468014043447744201168388285105852322695245968434128155205904039618277684496496704996188355881376044705229643303505430221079168989398712523138586172548137192269822318581619570097094719588354370812729940914185333848097493723747084973301993374972762211108244484948390768216076954322183823321261350060870660630307945730937241146805168856490100298835707448977282436045919038584921774359781992685173382353381896152827836230971567051395547856323588302988341908487770506005113040438608217881010913909706784681740019440029186561072385674833943913371169620078495026245019738548463771643160798066140937226845041940282420282032850141821856515619788937742617981857990576111694807161234137579869539351873977968601113784601118339703123707997804106737511782996688316101377367107845068369467564533810961916342201439957595060470435821510498794986598413901183690945087779899050871855399055945091386892650458339061272865566549939398321274649145771163836812148851523529378543525866628079238346765995335572155989021186506013241199829110223806098305990849853349005643913151729685762984887522734716695970514547788904765578166182597061351017495126086080445044204330210339002904855860089307966842860538654844717286124977200298448735252547915389089501949966647560985545678601497692978876035135338124425556673349469240238578527102214658988517505191024647155204037456041944989659196061994487836727600629393161073783697201160106492623295049334348953270851961796018588529301612439246768627441582231592094294056838544268859217932368702203943021345580405679264919424214741263047262703052299783260735931830597657875206374998230357773881260359850087749393609930939079046777213705335983243315634054746376408601348767687552678567985219728551288878521650670777117951498163814058266328486061487486924415096856517557721761210428329284259205097442938393990528389478542923023941050790758252392648789009613353049863453651068292378077073196179116789322105377736402739262686636713411528175711510203511947678264906380147602186844128915470236974160935376236056705506426537909847568576001663451334480278836747461271004926425857295400765643225986605286122807422943545133854261772874040141348215846108811183032289358175891578320162979820425277534352977757144264294216230582442653520409755749980876544446870262221694415619333053919874114125570632938007075843875955739567899', imag='-0.4843455317314824290062828584263400975956343956847506940770946751202568890019343729388864821762600491183220917880067101385056808248843704601348308473887719591750950210550046079260309433606354967282825890621499696304777744898310124770608072844838840730904633015987647113206309244100490350691529823073940721875401183062240943269119833722037050076224299565817910237242690582972948642929673346497777614221847145145888166725270956762625070341236276936406886183138207025959606256852773280370369477167248532354466579450824036262407970043983690339699383876333983117069508553348985633497752598825064811823687267842175631183406950602608401702295103819769709857218865178655265764666571996198190158821045562664424000471468856469741062184319388426611489526582092238545705748955870049988610650392039885492588326716569632552247906965047633322317715056295708276366872701688981151699900897498015229356920902234498418113656305148955980842018347964449758722288453309167334633716005859566409867263277408893690201035466816121360408232647191570354020719129019418220684604886198787201048273118453922064272980289456171795465734472679290409466612137144666009978443908743311601582727847545193152643118969528169910986182164253929872267281648264652106226563980773980406058504202357793403759916769357101249939307657106637407265769463120993486250629464386506985690120895334152839121939454693186463004219535787626320827467232446116904019478124986642044217502742883113329342455091642806834180691604878249861418495492829365587649245812614928496874575054445174498328778690937990380445757108648015010546387018809450641148403301998638262222201263667402995689128284927193783586727948539304557637885141423606959293290176386160756566787083562144341553976512545532550977506202642302324354303905154142538487836321376077970555742924659639260206255551626677454841545450634793462281129959180761007078640955732044078157575438183553163528338223600500496337559477278207815393880028504350607287193906875989200166363215652221911803512781117226353737570771695930305635190585937026054781878534168711535244845135638421336788864149613290302642194677290695508998348334942715695854017062914231537382739704008820907915350959912272958435636475326837984108141012223804255361955140248885585648840973293115083349953374125704970645946348163866234431733489072963922991986871677366379604090697865224821042658150140406623076010865014252276479520345511313208758574436399893508902554379831683427877224694724471694601520253908760159895516902723570148515821817142123819571415456029768693309795451873308762734462445395080497129383309378089439067591345011971652758481806138998795950577455120134296101393251467720517887660302082401313702331187649398763595190788846609500599307994730839089462881896760927743033244806447602088692607764149709229199005247431995196073418946800394477181188948867197675384527448716369862197088284528659636845240424302984291986928661586366804819134059975651722257876307447546441743681284892257933397808175174212042080615103855788262714333735909597188814607471528119477992162154991380536429061924552573636415343353552805883194886983980702452208210933170141726406570663763323924403496031348520170619055881842153973954080131956653015729911374871549498540896806827654878636111054633441932458525836478587479317619668187321389223752093386365194026899164449145447141694497804222926336891069398853029949668763223482323570012452529746485860383155134436116929980585598738747130184781105109006206629463071531648873840101377207783238122693528551600577047759411462469493442035896625103071428503777910255568158169140172483008151228783747702240737945656493594288427158728874961234857432993460087683858331482953545282696223586297104073503024807343999658242396531707823742409630200606854934808411840791038408394264323330889800242277153667100110076447321800483206653772859886781904698299794769271490431611906831274778143114100512039406710520690243620230573217217787978559720631177924918679554241014545855245361671177935390664041098936886574632184562032826712342739863454474043962103290302490024797226640700436927257394598134336499354196465912207228111883925411192610486495192632292480184523527968059453007747917587090150922254883000815723541517342912389197831017224824219109276186539940563892400994271618149706772921183854288977860037235004274996869470962612079890128994859973254144032011608527343242967865561443878460029334286550293211138558390070397730318203943534151157658631178910096783420632663771537315065324728671538382735442131738419476938187958242342860102122039665091214536374588009464081845942604580201471129978193703038147659062707471064528950261023106811545559331681772685201433530553916719292803696216299310387833910621774493082911958771048453862242347824004437147783425086208158720833835521028883729031924276684010075245273000075273804636557995764835926280536436568914789567717835411824280377699131007848800077981064356821285379554019101728213278482632390281038554468845753281294664984451327803045818712229937871921216246176798952822788253782345127501497278454266561673156921568634442866589982496899005133362782856228285139768314027966214039668630566385472230426441376971691817035896333770552310798545307790032220322409585615669670531878686014347799975705570192224278847861952148841094086354573241383634492633756129488268212010135408639018618605697794218527335476444122211794050075441307220592350562747392150556093826855223941570874681281458684219832956060731780590529205470003310020577424415392196048287343798803854507903160354135808396242228723427029800497625969104794843460480241179727844469226260083107958059469568282040901411519863243227207165637295268519621714983000661522073716074275063791212297698746196404724313514899380024983640567922992511261959017887365149115902936028184604729042759975641811415037972350141578721675053126469568619532689515402725173521778289600929691954518803572377482765735723420964491380351580060170401623563909533521672275134570008395240081085289380161035548235491864617030552030811055681953351684584064548541171345445724555937027427811615138954492232766380534677531903807309575360074286483897956025948192690518436595801016591132957046969365831419205145286702205013534947907162219040429833427327607128366295787576756378324131107871861005745921997801623849642996718060625244533712083463969476855753185598278972001906733607988452598467578207457334008139440974107195448081331789983349307730386206445885178947913585830056302022602783700910873038313427154395199426677013807513323295482041702558555804364990178416335826806765760956063161445062556736978840616717964485243572911877637746036662836831315527161533845105181809353357820243184487289230245286121598271491627897389334395466258788188967490061414160343724501758928179711188921311498989291682888134089164692591447255729540195427147754560377298037995991776058435887692887713235815670836484480865942715888238653266779065185782468145967803316809326513682564598536362508573942955770658666136554517509152063795935216786291290186488814393927673679476151250283975267706624844690719325471138596345527233712377103625083559726680954513418791332220461210039374337733351327604290905815073082712181384924503482149032885452564481052772280286671830980111148783963576003317905584576088911026492732310527762968147735316252415712369569457650891245297052959816531407527134978085845978645517761741751695278039146909518921152745206717013408878066352646478074089766474617785070354873989307772978467126725429264001239373944986018625810766250475620774224777110267334982403133006884600314275093515193024297517672432804922277477464598394630162448758373535054505426595413678240298672131534795405173213319914713137659454624585114552238344565675397789384697877243802090653100464615275872063721472156832290199081568381326959366022186753481302258667545882696705945270656049660861254616332576865847898759978227344296842251006547661053009853346281511000481862271384607713903879890663719935888192201466736780264734735138673152438485343193783099125014446251074887589998051251512462663915766523775598597643958084147480673640782628274169038988274609166166423149819776730909949450236062953072881463896910553676625906103204190077266029840649028823016772920873236016978216668914593145822745221123770216057569414237422852205761160638128800994157208821496259234975320812378796159492165620519545550586255613445831086907607495081574108271387456211837658781405072877609997312173070495401838091269132350467163393354091028154045959710616266425497264654342545922325405949480802400359214732215651741016661471229038191238139902022286981053752577053248750822141204821207003147193651346775370779190433020108326342830754752802617526894410059466393860152102420556999581148405664470927776784170809396023507976446384098176504983539243962585644228281362712416266201610868694486814545535513792763932825023459468375179173068239736003332197344344707455200491176887263174960975682397307310526580134983272649415148214702792187971051574563312464480938484653187687903092022313774336586798739511791268695515556837511484639393601952851481057196080490124761080975464792037770582088659326932649868255526886572420088788755313047491235537520816877298316413862527793613741950803517352163786074913892687638973247175636995122111401667978761590440842004906458991673202207336090578952926426253640889739980679340596359677636299628432592796917884254164773766809598597225463510325335709385995086480539973494508989747943030862112460818993254057711737178133643358356088723883779378122129560445102434035190502186680988972309106399733213483594309347225870980037609523510341376280200754251513400697664516984586817594845016998937668862107163285928887963061093408155809089496039344673222482921562094192262566897555456402931708905496745286525693219900474620407519335727003630954113684786081908630291048650274058505348986789997930689281316871212076992648950724446480639308013067165960724606174377009341540722492448266870937821627853744172656944255943952239808468272505124599384534736162525447948476538481472680521971438531723485362265614340897855236676706000424796454573791617010872551361882728587148846757829056207161589928571910614898825273906666811619048808506995349006688102429219791565827869650035274401130845833624312225671043190654655641880227460428745107327750512438060870596066225007864807005400690436920827033758986125618895400621028393682766000684905278403649405579015671375963790821167176059478996854790754123861316767892357057505761729618439852698212311890986724296983991585896066908051246265427662479929867114050503610540608613595109240669746711696976576849955956785948913129933125659825349920092528536860436490912533362405331732108073616156163171434934668080001262859600696318819260654981696391548131403034188896204470905780903977885636182282090391694764360311234647651115143258424934289350912387170367943370753846637309836929434341233938673183784713333236008877913526981248926856659504001953822505845084271548269740993374016637634973600770003316868780412746675193561186080842525181301049457998347677514482628883679818492692161513109888713178164267735689161944982440292682244041167488304717036580255986966067686051783385061517635682013533642575759897297952776298757036616699231847317897486678392122071141679264959793043465211515396050854691451669914084754831369204307938488928592370514791567534246925160977069666738642212047074430826879604468643974891453186930896893897099169048997142936613200425128464857743479957775738140019736577153034716076002639330962037737979941322949564329541451022117438604790092503644520556626741258470377435463966764996286259292828334315920788310799985365798639552574546852404244788476681217611058243402040321727071610447150140053042761702768551284777281874182086544773675488288919378539560772678597181231121949576779382454941724925863757268654823969439388292452548607176210753712787752316346761882066602962252587608281170268378374989168397893585869608190591179696958080740242569100985052420483908323850974486469657922732667630423130501639081388150439499866028880524324956432707424304074094440331146558553380037661284313345136683391559847967203326261513258564130565753970898355222839229651531511116839400302144407092873019008305241358772579463892308106966096204882207478579942365565853906138041274393665448376064161290739451579224566454341204848771240079425940010210482738712662576317410530008177825217231495782592193969887657069115035167713025217592572833048579747049131337622775102564408290656544774598448509443696747767555040226700041155502542515214669716212164866660502512238616089423738866884013702918301860447288621951545641653651360218579652364090600039195629791087190641257520402613143229650753452134371386985275307216730502072249960813132258490038246046659988758647846111762967558338556987647783456402702633965441079326490780563966574870578212261085989791759049569696937152418971514679163993137277293277804972210213448360324384294601156425542895252877060716534624676585783795248893820324949673972934387732250230452928747606830458339967209918839529479348967068069913782218088167980973226297562521583157259406587665236061248061231291518759358726519995559896399188159218383895803089257627534114219882902254284166282404291200490338788562153253968427905942226224274980557548293941553530582476898190068852584079034906006748053833865555612609735078737374815327164379467621915827754744450721719690866895040967109163183147986453502975953647583857259139740181655431310384685116145657096745882012247373144773654390890795038506679502798167879901309063746675378971990899493068656523241444700350975611770332811852026520310041557739700696163744698404171479570844748007964014396217639786746956135372936432683753387196004891303943052648465383047233793690892240973093351599339231644828369574260034278104635786803395988095511325198700952834475015574792396669113929602721032625205852576894416061874195266669185276839139359793110067407176235722173078328966573210755328628147101923993032744467465372284636799916755261455758988467574073540267139365748721020093055339753143594005858329116896030561865624402831366485804835702409064125934825799574050039102210873633019081829301335611762629894457664177300629648853000450748702652503050982839251190218402764045480031408088679555330883110757120173293447657885651891369041754737552030535244071328537287566133975100850703384193580548667241441632715183111723580220305833870485678051994478654859362615462064823273824700818208303534354345646055452196915325355181473567930886478770234599251253428395782852120357801475658939319276804347931321410707336269061363336014904342076394741330820846287770975444014335064627003613430246352996145376086431856633000536645776419366631926854191211009791753531638492705298126941597942764966622145587205661926874272516158601446933788424203103801847980768972148511163124570198041883631974235134103549938387302611190092313719351609708940744290189474404764519493063499887207071921186422824359323401759170930605451220489861281576771541870698857007117470096103301744314014160714251260107427824393385242800739645958710697302949220752766231877792351033899028544097513215327850315887613566782850295944697611242229094872560619245961721199275139591630615132395635800703020136183351714922601229402539239572290931029699708714711818983179395920290032947791068358167985815693222788797067009348164617696956999259304947166389220666081277688119716747062088857905360834153947004519986708986636216559177811758945372693212865560542300013625915013218365953379907641747040747930525085219787746359960748369227735340727140395901064045894394960999030247068859930278284608191358734530135485939187211860324159560613327329468404963216258249866517712613944872515099454935289002869837792905978462025537077648075459869947785364722524404973019831657377265168220611521768091449490884596307900879415073830056573788108943801151555945663824142224285684467138799004127590662869360974431745076057741234812417639983847714888927561282146814897255407636903384652740781690825368279674418349967315250679646921145357561920070707454580395081990664863524108597331812997208228721285173496437249851530644591'), mpc(real='0.3750596574357236516172442033067551766041404217608571398311898335671441314659861135374670668906396056775125664404879980322217473970850718992405574641356101331335691155882458105999949327909643097815758512620412394832607032951696847883823503943157511925586143101989797297638316782314176032669320715250597636738025979703632254495613347340253721457037721843839084630447071766154801069097838210461123013823600605121963452778418123505227277608409972183393886702792944977041589099690400384586063230200528926916929414209004094249948699143519930405172763243016906352418167076504075779726648331828437208665760462269982533066462352421161132526614634492928120092708871054098648529249086222503226221718950190861858654359932167095258646739615414221704642579603276475781593065481229087159073263586942325941739977701652524022175781001159106265884409113152535703168642722344831275198287563111213369685700920407230690517603261877267204892629598550587396623985297837575734878699674157826738732712154881039039722187766539700566525263366971202067210524283374368503765971541456251687573311653806066985299738820819557358783161002206916470859121531773882952680066029883465021068959742232248292241750434381774885439149697870243976655709731583369094276934812940452766819119077729839440770386615500013500884095991057201962091556482652686031898068128282462311994757993941582920419951076289655392229718941396273037864339121257755707257661675849103712964815857347796343633537643210381404164217251496102598301161622603849601883183237844552331740918415767050485096258229840763318809533391200291843916797179961502946193220733117404486044751883795645360655718827018102699209431564807249190905628821187775615041528775635854483021442873912701352225600111546295736963404891879329083221218983333482437081335364236330638539912595315510691901042773159937553614360609710312828088245929256002297246243831818648470613476717644819349352742303520162128582893302710723624666660975242858196943262018489179600759519821289870281863083543479308666578466024609648661919251276533204562018796345137564230992734184478890739923121894749081576373705864919636867039053287823300742156245335292776116868320450711132440844489601493610858437550624513568287583399932275480612682639576938535435666409831599533894800145711696518036086378587328886774561121694081026620380372712496247411195690654315037253762591715961967532528925673653452495165095513686112236569401916841620087829001007539801117441332767800843691614911589515397519228625711657334729228676319849777029369970113759022536519342131188888200068759123467702899880154821229299102667189990735632231419628045816578599302713520825368501245175966404259983142874826321316671698281806378654132820630039966554628223235974398404408347717648500874809900657220576367032322227290335161968869243009068403641195586078308576359442975401677331794266057057999745528933094653110123384908703629313319739561384100343611776788688039899825636270150732796819847517138236058714575363803864074200860939347079971791281541575563418586619557832149991360010609149821249244742944819360857079588893118502591376784565395849849105322159601060081735840948558337196649684619155586052322075365366151762200783134710645081686665705775304966755404714949789903420980695461387570264420586409430002046418299542612835198827619618082196575419912835543514087042367367794624703810133526563656531277004439741344690081759467875269809252269676106752668538064595130194857760078312175314161757387812381560027488971131607976338463886079888872176080433609480536803825342393189450189867163925315379639208876780964034204751203388481253335715287314072591135144705094722308159536549688113641763393897797707090924877787021030653666014612901644441990645682318662694898521923025809350841005710112684372432989413671769106345380463137691066422311466413379812776954108959576369752620511923421826745130750482398477253647035930325766209985830906674272450962158584285487636253207890389166585124354005229386964170122641104471802833776544230293258417073955170666676009602249658442311908620591118042472305334613174413638265311157862592539228695789064790579875238066441064703294275701876623138617469905217101564569967617999144412991359044504238836489808239987572106764612905835041750285266511440377852823192168397550704125447502528814344777240099679044627147531493309796707163518578622736784581573529920663078226978294275441257867543500311733207761503288431274327364208542550213489946077106059370146047907227052266805722903248390339526563550871832965852649730033348465326642473019706733998079585453351870256545867036168727174110390589718460236315198708497167491546780761962995583541308971482867050703600062544384157456305271212276164917954174466649569943637150740079345621730809630759508784962411858377668703077418093828115298164519742794468183402943084161984766874962739225439615688094963597539322926782057212411943242264180530592052875232992500232156788353194156509975921615299344267440143209181391969506062271051201351539926342953808573336509324683796165496781870226543215731705166763166653484947567292938930855789086697756227783684885669988001766910541569678470058813450535370634114394443791994860128677794262624323842148480790333165307771639272726060282685785599071975520128376283743160074310209566982736400320955483144601737266511559273840576608000701471495884681865796291069396127032609663142813763504994414517749546621275269032343376469461033731081544243141030860575906362535381486285783675821232201663482558653175734094589045501068358738884648587602510624740598720772993513370452379909054298259780360491122765342736303288997323724180321124335465561201325580389251213631324417405253268152027759605756978170591615512461617185397052429358178717661175436156159007364502042626330898595632336239317214412086435661511973503544982987435156446970200816521667113234061888804456094804101421813001461510245926272205841697125779430773463455927961969853726292936317335081957531487077481972259968544046694870582357538992453021529483125826413482988008014644058925824909151831650836172546050866663402702062692840603124949322513546310232981146906782650421371256557636538166441967090144838582438609830981357685168847656427478997226774020946014895252456372046119028775369426677350318131803022249997306503331735208561425584657512409241602450985537197224346463449406804089804780720492013955341471149930356522416130749983589003397910418609206005688140723120873143042127495149389041521991404430830644852299353208712261854334398776198115652199849662327214404320216380983160807582918313926634545799107116924109678239971875400521550314943964723434625036693433234129911803338925140789541497494579730984033128023041872398605482762067833615703120304383022101372920815216376244757870156215177115875225412917070387356393593456818610465126970899654416567106996250776214873731952832558130006124981311674137350829095173902264022685148375604651633331611893355702826926855005611005087953511687689706824439315783890323657459173190826473961755797316240548997943866205415756260222753820955501428777068044055020899981550004016816869046404655077761050673232201535556352516660621642136649132566512616080968419729156836120177620315183348879575634731857684384792499203311118382896630981110383115421137503132567593335932803498322599934110962989210187396236247327140172789333545964165188303844859006381400738016455865159786502657892022691771086555433880024553464074182983572000042682013368465172548328571212767401904554492887771036973148807048774574125055583724256002543352675166778836027464412435699903849924056632147884633425088217413615807699436652960501849411560097134975899050884144355441829601672235971023861715558227773746123197305863848291409938742595296440717329559238114398366501894816243296834410394505577752318030635335513698199409756609603857765763588515834850080592414224124915366397731015771158056345471858057078406621483134485799417852112560987364748827624159767220207112709993801423602212045035072143948859431970122223460352628230918233107296083045665503494833976956701027759511252781074454684476041917050479200917205210398909101552690916781822137378739034963088449034213148410442030261672904517929835310430131776353754245131663426938426875315707689149431060750338744624569640032134731271572957060909356034993596760212834713548230225431256650885658983707408799427252636407146308580237734116249123569999294231228219305055720875550015574529050586397856007971144809662383486096942581765915053869124893205117232396986286174047920118931911481485868703881759018671024019290044584344818033026050293119882245373326214105799417487995461733924080525784048552273879987066336407208115793136299879782962956781205019920541470392190704644201472359087599908148329824069693692051857148142454865940110485306265902362455567282728695917425845856522397296113573101548550327729746072120269169832059077649371671867022274962396586062770379314814079753858927029349110946286396963091955314471859705951332155706865406444029632410403676473666974392024067955746354125501352733952371020403916434924841804620759737861648693079394782400807688011395824622669104060144413976485769451162697174248982793985362128028323370392758210785474168647759469467779851297636102133402380396953589607932291245397529810256763713768330814706013436018506207558128851960616643506085926821909337768708582686925011361165096409920372221762138731178536748495102640845597810861880386375789313938327168856624076384695175842685538530886230894293727789112713514495743542562826939854369807111566218010201701546764564805379520015752826602512512497007878342089397572401163218550595691156100920077192424392508869240250528249353773769482455399892193587933487379940859937403322424734879582236300479486178053983316422107393278019422917703834301097338283906074708265267041517647787562756047362982123553809585566538327562856075300155297793094574422812628399278660785835901073823224787069066123474189693434262014301826469743539329503491430704542511383728585525292050908146929780372002276986470188532973093439426232880822902424171145743028094723464250921804498742292002767519594495481780172952083037925337667313489846743130868790979233004154962025917338055421413026868956298045815444569164426692629018504250628441116812929028434497431848540741766344854535062020712660656941004662497180750701347341714273886824523033355077468969331397590692922131242122163226685247666107735870113892359852371291287574585624406302887699199991280039593956767444050523267977162861386611014201550166096320918176821719047030975741833799391205845893707234655542866990260700237804065977413645388580827191223886613244944981046134987520839452698408679016579080306695707071484032609041795481695465556528156522689712256804414582899443297671585881724230577405159539443095753772186776381017166504239440584151814576207291366967908683715928404055732548455783995278578369830922187876093146881011072743348349028351971892373229416878389629195207300975406231046147590089746338014718803135062187842324188730615187534014004492688152416116652204117485365384356682526254051699887345411488583204703840252464095682364817842051798634218824241540591233476386450714776564550387172621937695779720720760336854597460020926324535195272392175416789254163491708480291910315784133573259781197550305855644117962448474066338837344266999657990383970382472370055591203601090044160647416583881806179015897639938925820322508626786414153940731482699645478918302375561952149244829957853320659888723628615644507277327441911463240094621494566276494592794965664267091320051860577331663105341926155145423305150717307023928019914189116793003990264342449501747962066055454968413398373343880386908328144257646843882196025223575204524948820659333733286100853412911373511469416741733484327823526949029080017185761630491322799665775882242708618066727202803809817268440533474836950704724465893978480200126323730520237027304526038931647691144835008881614595827205065721554425522137446400241260131954421047328895943447132452083764508671586957226376554851629540347881390922698850041269901596783365693250091403427457393099314321332888571191883302184203230257444546367276155950676638749745739606256827128367523949231183185619408059864674504203136870811109419052482538395986066899668369733283809700812788836881583569500549468647192172831338682966752229772750767413680560476709709019503544365035336056786332587035660012880866974259083061832035813678889632786784115534116280832817514086368861247464207134545092882100410464959872573840171776540981655083150498582245438062333691944491036138424391212850343811499358746510677973913676947224301255073337765028237203487133807517827492614753101616950824701355953827165670323079006952770842381491123778106367634754089692558660357277262294528847292755993773845240368117226878137108007585744713765327709930125345009096173256689011966402037505729505801524624699368864776223611335219169422436647018821861056492195506773756019103642599009701474020678653238632313134188961915837717842861798109150806828067526898909386235459783443255377944956018666887533092934739758676045363438345297648058227644718090838106255950757738811823622812845547281632658621272512325504143136171247853555095579807272897748498618979059469018246204773604521158092771568190815153167493331753652287404629565360809124784954447464911756707765370538872368621290235131717727405911798254461651449055577388137887127978903417083709398352148828006423792896587114703252318363862064661018723701059669122632884065035021239076947567076667387433251128477352257343486884089484006331578112954863670627714558803396214822604410016574799893854644118710033217170999760287870990470086753261233262138798444560125918326923152080502322912952960743301135857749894259668408494585416901201426200966647845916504884286177499578607737120705868951172121296891106635172899963727440968568515573744934615735844207667063584490051759513589861466518525653543452086240677828296350312264310634169883466079199876304332120614204769041114290495662357683474922564348713420097207378558247743910591286780163955852501517143743878065616269512091810025181761401870976616811322473029690574422083888939349006108241847859809193882582031434796003503220376795774298722931982460180295940788741861593569321247409413315091401202231081041275042907743844079980700029225308245166659987907954723040846268393779849635687498497521154738692962350108106579919721834768949387764118125504416263300555684014074674760873687865582049011072933709175200996906040659626414279835776219554278917900813888355912390362437298695706694770319942431531581553947324585259236550346688547485248785690756099963275640380241839660133439855354662317308000474800972641855366456689796439595168088844174754257710228126243789636078636566236051247592766530134054556620347034404009801837663783882843117758100354427862724272411840485342401974302366363173546906140495002898187799296621696683036109035833001735522276339279665851268284561373383086666123637897262338244280556757665142864780962063293708700255167519959739940095505699070282615401277795216740642548177540966780293595633036340551860780255983320929738888415479753640480984806840147574013407322116537683190870010875409852830728372361446542925064175325440870541184628180635571885809419622205144079640090660453251974612946763872555790952385102367825822574056484953593829313934202447798221487845583214793202501469261461689748737156967199612418716167409341844757961388755147290651054343088836946086608606184810084958288587956226749666875219658257180672133132280372963552110662893757262292296589362238797519324062901310885845958991911121958193881577348685420974191609296664492505868688175128379022927313871802177831698611601718048872164240349250530843686256316744364889965799017094301704040810913642070580560307645166515914927965802620789409719217435309190838438717429987492131053596640232562559777135788768965686715107754561113354294607068921077366671834158966172031974694118837773464740554193425867320984024710444543071025761194569169546459091103259355075632720341116066992889490324195156237442541487640932404795733739787304928848883770993353741905935378565328615996200613136778404207', imag='-0.2850151110968846416649896399066431830813720032657721845684132991229228916228458583611195214984040734722704618387025174693229921806427949793525291420770950479146764087466720131831198734034876558068514349539918057578879606044709535697075584496549527305783942057507021083266011660508844527363808498905932572521706674643820277690329012349243327049656521395756152630054085930090574804191386482999406393359863157308728433050117936477758066540136730186934597100057761191505561232667754836854319749392479040081301329196302602404714381143845274644362716532737988159725543505598119726075282085703075303733261578641047458595500731277831232822810528643853783469843607886501440244130340873828293189563322960411994262638657980752378725602956464957496872241280403870986857435322539361040484831169064767178738651635744003643208253950882590782804329878438200548630027673169685839173036370260919969721392230430391650467988330016542117230263596245724787456741699532201581311172671392605676147874762148714507696538004235300806838575846811601585145064742700667403136277527992998173669234108586554485268941916420958376675698966931412337323768325400773599420565993831276237938612817131886521668039635091635006077225796623495293280616588908473823475250913698307561746155015546374019094857378012472884901181993262104626116215725399615542026821220900668921544597482845277615838185932374304952535973820790427698692032716648865902218206713604104785177522282497428271052357582632766514376814991840803227771946252379117762296283516365990165554217555911176712957688639339536892527770329354954250631982196054796755954346305057865112755020585429175165241133003368683921318816514689021549545690226452488624646568980249141534431063184340769929716683914602605229331248038986730223746186025213768455724350833283693497387161245364336974313809318793049130317885048315609945948585020229846032980291484453344145689459649458391288998405903697210126427312348708947640717886306662566520476905240432887063833230548072201268594848298772387958120630909954079602536115113450057804702001852182897860098200832322094318275916876734562303013076444566088865284350673582155468382746538943226645243666946559792439077015700188779507804634221346294286375147440600202313868060580785566759900076741430641634663851266519448186230023838119813151571758857833561265513171883520832639864861622186981995655403912969394562800657534680920409916582179918503659339607207667734763967137873199367404903707625620039778622558527782447915078338621447352499187841208890111390002667044602576562660795402723675673324187557036439008557889732541249841639032124316061223648498435791000348873151388898712877699353508909448969461406710652808285407872652999938007174295188669258579791317136869634919361881718451986228199733612081933017706691122682063361991498459255285813319139072586805058988317234171942583119101746098518763632602830731944252577369265651327457535089806590778256660911631221063869948560564454083822380253873604733259548673136857577806031578805619248524123807070568036677221760809159532540913075344238091825194682577843428483514465095396112475580185964200088852486797928432347847752660883038743332578437548217292138371819781569161240049483146080097112461335578434651042444977300892579346286110870163724405549096225956941214242954378892146496129604156573837403298369913161311159737532157139290155017304482118636627001739271648231020175797949587314074532966327901638922420598226887477940500044650436613123272762253686583593794165317305401370698160011433235820890360478178916583835128241995206491208285562662676958270143538189317058437681525520597170229216502707799615030172148559868679379311560381946947244245745696709449350860462183963597525814370343324129093229065989362987623817047649270836491305317251579184372347138724685370092874652562532734800031694918637559176149259243843113230632911315597267362282051855585935739916159193798258357575371607036888381737852359374659058453133834146207505821998942991110594613218088934104004830392049293031390609831557766119844724090438395547527918797808589590759093850719183948881893694603842589311870466869771128453338310352091778832492223857608130682959837655559605958334668848486459773734010661617321604077612503621561159759080669253153401136259151433346107248714965716688700178934890852477398388986606370203106365063244099497005118066075693744265762437328660515111217553444642343941374061744297344325148244038145809127480895617607877070640887531874166331799524880873418908825319483589656197976324508695828188755676127539465892516444385655474375781358706728795231650727330706246223678430768299772967731093568416329703124477977119793894913367433711037006307224009924371761781933961750657052280610658714098660555316797997476271319910398023726590103814943965643423842632328432769663630103101710551362201725649837210540438854772090788510747959195783775590489787617374591274059547237970754478518366354296928856722514200148300577492043947753597682154482745047931749949513833352543390226382177930081636575913823979880086670367363829036223348125911712572050547875961140621161118623928351219173399813058469117762926015159470150441080417239845269160950441741022153059311393092553940171026130062684457185237682624251076684914593786428358252613408964668325352399778803386782110588112556309294649004371140015923579741297242450463648175341829890390097309061608681883083291781917931428890323257932421443768756689629972973395577422325868898608831557030384177295288041968984715886410937312770343523498912912726487405930336315282058995152349493262789805577888827058454665531567776190675434905747245367143958930880907844005799301395867609417872110808332066236863172403507834216902405575109222423828170191843347000206448907434051261083614480655535159506044916379141588630268892601714780203322542634628422977099866983170026666383493835660145624249791750169033711341151686608406235217492871135190246683871660773012493276352370588383350798296624748233360694041616243303321263543357673828248766242172563724399021990015447638565205025527046804931894686470497988542669292175958052503694126820489588143204341729281973470037237967151747088661850746943953536382407327638229983039999554844941198005900409275403552945011164583522276198726619715946491509416963977678327034084755331795736259341898795633624952073132272744115140961619847873602394213039240314900457547391825150154748149327931624193761023541899598058852407751583932909247196556223587509374751544697852788545442332173170678027062538595424828774434372043372470026090509578895466108182105212197461295638339692012772515808350573869443237110019417098961622699821182896058727811773215645702757268127731116451587684122312456236813564225503288272512735563524469072959770197699537431415041403199242144882150164574840883632577421107912830948917784095160820736301713848734683634161863708045219218564911739455251967889933518455639653372963403776531806120089695260408994185153517908555800016775096278381652622959193475863980210534921077278381391246751659645914606919004948676952937881817569777898008469058915037830886235628753555120531159973473190422236759846661338031306634537396400480635656544741969670308752980784575239574252891858551476577511927508469408134417489385954935692202624519604146497509783064124358728799704444113367405438608135153027852581795963777733392159954434071487064924570497011168129220600306763394736664368540940951283173896655256105684614509102497299463087786928380123184535603391866182247748536418244802904456045820567470162061064936413524170555301435887500289901794989543180478298040364942496073321943316202178048198703394137726831909172535155924777037562358024821300150955776257659439172744783055358203763688553258557254910350384249158952713984114619675832119944172556091070664570869773943366924500752112029018188179429644149734711859736758486743905156970679293888740031336639684114435284539899774085329426244669610515622217661389592652607337494304359234525141627096055101244136878113958127124136800674389931854931822404914368013532091781183823779223869255482262888856601645859621982310955251174810782508576946284843880214551227553039323315482259908873697645856996984900369360010274429911982298872589715932964026009391364400235620460071462277821347189869671896573725910155548501574843185007732723267467433944816039198642700165804005952021133075068432371075190312117566790972277218197521995421369443285511149122449353186910965313613794772765339212507626897041568250629622332278072018888579392218178939192181036690361741200434059860523356262167570046391507446099615264974379548495602166359183367849644029722321163185499890075032422642167699115951242394570321045782965210557365948901960784641090406925020877948962050480968210702069194016497754446014474035940404834228463672164063665201516327369982823557520581235854194295400740871002697070716083055171262599547250623983798288292165945690492440478678376720036983206708185851492702780209518712599970296945936961947033020761659816529108769614603008525497972169286617212141404639536051707283311200911071697180250403219781401878408594794981553662090084184818552469319097518678557239771515346637428724987342820412902346016459057753156754310291681655981465161003849054334035144934683711404299443048111421638282179792999306025146343450769102812931296963663859501489681729963617696841720267015303429909963331586640030948657896078749821177032869408031846703103996236418283309074764171622663491458830470999152910887127988136547541213235293822502191397094704240571841053827162621318482369406228428603805103609934999228187493150587282319242296363029930058508157585106632259587699223842990332373883152858490017310981202834341609937735497511225669146644909032406592119399310311180977893419138875574015269916809649631956627121237064649948577094488312434086109423577268588941355569976944043031213676977011722211529625332932183121921706786051179407980132869497578687428233335317665618988876527526851263432820594793864966845556310987813467726639005804163234082106421582328601670932629334233198719553408841728495933463672910090646653093872384933270862125486910134314941272181777145482182465961003006886066749205915800456865455481206299367703406112415529142688505633347952094382007247992790136462320086920826235774137178090283451913240003519031375890223938063586746631702679462157044968350781017603155300796311576358480241653893567921621476372939031948686698532439162597989062449449639909340378443954856378504961634441081188914737801579149425449114052636948516410187188233553710060182617802242951573321565638837924461357797923820886235650747229146592588780665367507502862962938044603715702237284197972514651712388086549880121648983518820415568774078030870765250005089484791472738369795932403629683127899698840907542846266486489668000122304192223546065351655155931234509382027102262396829990101429621803762319754979172143578698010171283453760120623086232761121433212091468388674179038137527889439417215583836829190833553352638993859116940249531965090399972429733736118456877802504490373153360990039942917860423230827504657876546614482781901321673191838284715467543953651383777575864676712829312064811840930151031294462854146204178787351996868243133875206463426142810033800274014045793349400454172386880802306709926179329863837827320361839889626184449233391930499211514857259762158681705599997533614910626733974546364933455281429399594558463939106691913920033423260531969258725589111856212790426823653936205170169285940982699408550784059035543246139207688554329533678851383389660289387109834371133727220640169319881347926634578432989257794437422704289621156839150964932605081683415692942055988867811311009520780198782137941762140209743514394995319909323406263329273395504901294568928665909888243915223609831943015603098431295171598970505189451963730648566282614544291461256974496764881836317877986862438600570858002903069826120701055620244897342453923220455219532280985061369538497737637875058977323753083576300376697861806584123624665018831342106099401341864134406422439580718161521939461238910242664626052351087914804092281382712724974982755344418601103313088439490650958547030470306729544368102138664462621833224997818982001811020960583451620017513890843892605726165664422263441691765780410269132969874210800728269320619946433029438920348792236392392001066928829033962758268110620134310603527312006065955385131464273494757266736482286049234683513156716023202888973617155378863230448754265590975374263299779235298776150075754593100895180283161292508672752874506278060057898024297809988246593990571841249370263560397753504415562760235298414612768311132455053536088269582801883227778536032223921441707498592397715967352538075425314015329263456743433607033583520311157206692658001413908700560129880661808392733308800477255966071056291823790886082854671313531779937838085337138775050112142054612858022683588108296315207538181450585456403161023014199694840377572631616865212516268073854742729834400757391816857392406480477376039027982835853772650805788473958928898379679633684261867760983148031415199456233925625792002864196546354219494094925900046867677168230369454748639986458593940811810997491658366144748955608860087616498765845617128864120172413524786943102557863154442653545604471119991947546406100096887751576237733595772611786292269388942576541469134928246810034518874418370805833464392449714661183304371141723663885629650987336088686939644060704421246217872064625196794285497620656145351920103158875185493907870064741719947994814541135302865172011714455028121637507900200387136065215009923204427614772381095080859735365449323726163403203060951054360522413020138814374198338923010277211703486189449648468316763202268588190268362694204369184619073990679213807433282828076217145249168121825975216495914048203714496609974103052329811384884660165307353510692626795370278693466099604177879231906675537357219061624412181359091650195527089126003868111285671735760713361594177637237084102272234685633856878844065919132533447852435178039644005832149760270686493627942590712983307251692158505354997229490681209458017413804584949758825435631792676914213138305268865001938554866873719508253558328837991804973973337800871434159819322161023799290020295346620792154475949562079705758441640000950950704314807496545124119081170593962459508814279801880134554662182526177718151648530647715397145591288476076928619189555237294347026583153470575785673615273667981971199051568852355638834931965075381557416848243329055252227616706408320111352187520029711517037155863076040650745693973101034214125825692082155320232078941136225699110615606688287913663453413187909730444759302217628288414085910823259638775787430227395763715688709182047593952763599493367325611697431630299588494863233922801494114959997997004794954993431255004883828312658697171712756696033304165080760429821774466511493890232598723127884245540436423997382742312922719011117740787754836776169893634922539382609447504608726547381152921997933766149990141494488521300927510777471393670597577061973022235277363082730189901036646559970649947704465700812979125039271048649522300837342425482777332056660362460370917817939612815325895125081703968150850917966164634772770700767397874078296075593226655061824999171727075720528839615885417482926244533316626546361723511006370327919986632585203779455336892039569002005586831843327142880755790457572445357813291548287023138221689402366467231074351963860015590585129034798425867175039880341372285650876910066077812374075429144139163964248439404031299084209193997710812822909912158456383157154718300673078239585909797100072724575804441185393580083045685003934691687399324045972897777850093083703925455027555354980267448928669782762342946894554739990100021417398199192508252065920866000523388542785900665240537565984385022228428572870654453155350461650407331665929666514893656452263410359537222604156728229866203429220218643312273005711156105930310061206724444608599053143241746762329580564686387151159835608338206751655952422007956290516279361414842026765322800109931742397386161767096811395507664728154723743822733426687419159914553788963368392414735169977169667543372590758309'), mpc(real='-0.04539019761854968890493879571937724069383885311873441029891006525938271931919522463422372943372890683380633586313661456718282554170878299532813021364488089795068692220049327636381540405128779012255216921384730561376855987639819020752386322818737489646803157687169321431498523878577435488042399651596427476091742725586096031252053323979359775733412452034300127696838579703843208460322109419660404063191642969249293484435177382896933168215450583116573848877050518237984427626442745094986176503945678537225017896595127541280489507363485059291376423382504823091893690747680304533630527842965021192101273407615878811986755318040311169973663782730292739657461343730895595959468642154583940593054903881488870477518472982239869636070492463775277508963418796817775782865319147746581836693598474958013367896201024534877861270380215494618939789418904774158982197633267483383838771869037827209815272437217684937845121593720250686275962347392224973096121954067182262029281325143509479041923280163143174954206047883240755935099857151828689884078897739828642353291067271388816224272769175899643238064572282903763552985891426319568274178068706124679836880918780604851847954123377948825381292157728322571354726766471591316503433346713512340792172669183672263996511552972114651511829432241792630093831584623129955434387544841290226470088163622883525369423462428816538351396714109728790857683560157455052378465401004049448025848474255056611409547197832227966695134529320531956322508208352696090482716769591808403221242357183882269817041635977270080369344007437529979190093088771454742267326153137117283048619874553882962637440451369477836041856324394478805228801313152690695629289055802136742057812796067696147314621103708913316186893439994986093827226544777566191163211445081637425095865541841614966142903605670307506578654276331434378678738465726709775830344011884082268312565489057692348541671159125719486933729981826025364863472369869450500250720223034959459399999586875090902084775043041605522369460422594526561844325495926600308475812737204629063962789427548911063176256067857235052331489049783219265037559293115882600338760967293180373720433133504370077944422752499035365252264737104887482973432059189364951261279237861747776379627098571326609883306745296618667922963172738492250019056084461142382812193710898532406188599655945788589991305386322378814266905416814127928835321846905593879727240891708676977705854935122605027916309072179130313066870243744024445960745612264364510773746733589548883170091667596458671135412057095646926798023463461276992189128002929824230947827509707769876682818509869449527968589123457040804825504390646994467643686256107900091489949523855015238115771640461976980160439474793161349489327249916223836466358987243995006278019825795729636612978041564080180467376614577234456302947419409673364868999934249610742670975551998183698668612107068094119841401575807281322818659795341023410393998864650237442484252103977308132537663703285135752297708485565288969995009310003236709825418652743573464278443986954328797468387083784107118873687035971733154027642653820815841870894694117684571881515150237741466980249812990924784193073480144621474690917676540469377606136763541748999775354561456710167239433748914030385794205667388774938377902282950205406236495061511345585091610283942200672442532284549731008174512234879376475719376501035162162498308201249574826752515464084929858063407769536784376687576400113883298440705726514661185227710085508830199606503503731033355664799195840719503314175195366492267454658284139742984958075313711697318626212514496769382459096010201149869671532320083671526999163111750431036146657298008141277565535875150451326888729539548330189720145073214447277964944988364773833488773665178455197055169789216803857804325303813727247439907153540379139449638836437368114362540682026663542094676126829650719124434577488142458563262775846444011662485111669867965460976677905574827537531955089848036745316746606630983826706218789730834466867546414902119232545342830617442361216529697506541964556237167673823764643839488478425525189826729660893975103335233963826488071640752990743041726711076513772403553723643643123186982353163311592203898342126458276425762315115181499758271086933667627889541467880929143143856622840684324442093497597146471047664332474151309188904467704414032280063386906019900033663475914514885706980849259798961370545632620456333416540569693632187793195749272834158533166839970205487429348214788357455208199543092648787999656289432563063431262417533673794821837814411044302077885252231995410872321279274581401655762112447620640014983120327545929893390082802834564772551190386493050734055829344136511644961873941744851701417688593722154468212555876013619067449244811415587344346093753533302451107754030399856603917511196486012621598882346136277306620393342088072427837584619271628833246617508611118828765855848363408791054880640457866922812982282851878065692123904998843989714890606180043716236545831871677974069700522366834159066890077837705859955734651478385666548429209856030605289203540810694692967440067342971393476770382735947372982140481208992619749337538666944199261518468188948028066261936934128284273971075641370032080204112089544320302920339347771499305338352690731611941196234712968565892648001815854239801161458685301478569542279070794686862132841542089148706916741152638886794412261795122937285946103399278160086659623982543282877139798462319891930161238175294441172921012351771934540102395187073513833688075689695156669515103107231206468756362300423201961126216463540930337029606767285212298271054590778224197135119276777438298800837931080788885865605886138177398669242985275237640000514651579302076185166578869182997334114020736699865687988646547770679136552922679412818566675812677418910958095040174440416172136883517827112864527247117930034848717872557464986546047474508369644248690184505527372137959501610794289268055917106632443053926477533630193242712681312233225593269139935385707583949186295396684671202577240019757503025429707729751745242326300448969471142268402125811659497707273739733417129657285707515767481320015108314930699932552679387121629255169467252663758641046685968982348650172023651389354456781014398607873858550100076883968092175516404948372960849525960297647255023937296907913658725603700484396802881776233778766512294783542734027629738713640465967802040527162691493800593415788597538381670141339371149146208001109837625538139112451290065717417626125164101241075958504591542672117609994872203545367397953666858209727847761794005571282485699482157260648561214993970006591339833816848391736131780568542722171769632389727452673565561878958693509128186222804513166057052835277822456229478771186515639596187708511412214304571950170095648399750978858196141301261731542787569220328220903568194102087599885808982869936831559524686075010457161978563240573638688231677417156363679820567320466200776434203742702864987884888633422409161794730123737421413595978265362717692199706841113806534816672394915011652264115341644221937066751503672020847070625939793350242162445506354123367951108195098946599451103454566802534864217633942654015770392048997147286880515534283051170633955793604913415798429126910309647454190000686179995987157947830290758565105101535721184168312732549382985141300656904887890424303552420913269821740174696897784296143340458776393344237789660233212590768287563927457919458541099725963713835611502727438823345637781314657334866686175773800473838928214820953138108852452036495243561328972495364623484000492808738699015130629217693225797581750626776688576443493490664213615813555800517856756608987007707813878671179793959328794468802595687697033251195336588475089980984634316346733670001312649320638183483044558870766189064352527451766354238014011545876184320122004743385981072072882758418902437516937768502036449458145148592451042642955845489990460084899469889366443496657813850147191484132518591916853626211144910623930547746605873133246075969338053495930999730267746293372983823446755993610893065166099362204472484844097340689280270637140701637253443513402738293369462254778647759164622762087911366855058788929246495387856904017849675996916817583234964478921937908028581998668850241052034029069743128885881901242374332516062169941481627892646730226275051017188778713432866485333466348382274786174786033847432963416511945883179697290894375135090017318276325282021177772810293925668923520502946776060473039133736725596959966246573272978772805620899948788247391235134579614312893297286809326839757354274568151275095490882436871682851239321263773096574972545397228192592157602599749420426380959413327154101241676603925424268888506807372896241754043144633424155373621008855270264996982658819284532406313261459324008061335116115095537600288273181707799903931664579456164457699099554162458603282857731170627591880593749777096779851804715446985475919641725052326470286305396190207184425297470971266015622922241311567311652128927183332934624566602937444493982429028293387024925229483139139925055001305944243289816208588234384478698452993937854367801322934434235691061026715473951756460850093332593748723285862318783041053002315144298143439868973646011130974703329125314046019168581958330367853228996470963261739918040313957896609064817697406214187986126203169529769971513657206194389432349396542828643996014792549097376849208511472359959445010543478095561552418147572354125743242601514847235879577571683920322641778354262789707067463860679129772740049580309865552444392045131496214914970158900542110119083825716023585886717742826104572277385401482829040334776208423945791918519774724686447652430325383853348490591825711489992847757425069525329658092624687817809068085540143430589998205591940919729382717105972395079025010578768080062594575196310324499466920501330611263264738734123268762896821508292379581622585889058103414525991348160090081136961049412320107008497010151028123869803591131996600139119770661682606322590916944320819165231554853237819066734923110105877366733541669462042007311620142813918973656847416747827921346187026814909672713107670172240915698108936372922317461228946209288947242359979958841059511302859376384297200660247922764998783242917272665876420304432446583402834866024460766338631377857501082006495105412902934726024890156198761067471360225182035837085499011811944400202827391394789711344979921680639684582409773286979698709423526264771940902376555960846137729957372551937020936655326985819172679090888380032249321959790362175735301280651324460204099221330561020124251276892848897398150986036918076973561378294984172500264040600863839694403769277241212417697496596841716075182836011617963160407676433599164107354803074269147832907246826262700255780033002631462531613165658515721230153270036697044356452334258062701779402566709059657051616631951852305469625053398873376464005067903212957566743666228442655792984657401849195465000459237030745964126734310999360868379054081065797322461580041605630457427512472023992022228154571716814041904670752496362436408017776836029412243696935337812826334090470686113928461427451856898485402774860816080016029715923538309382605378823786965674282139811458569772550015604548033861653242985156891917567335469800243271468011254303483233265817665637147610578674232186012471781292773381257572795209553318311054036850295612173121627654093645344188331986427526266326654439426904690605270340139973695294784936744475010499226867534859707378123262018814957837488305939542041761086743069595684525119080962064123145573263242441924172089374777118845859191420747833342891889824967087022449130455714708407614066052534611135243054783047246246599554831206390312363281853860563320164084755084852180143346529735496414118960462622963654430420038095894403820740210883694461281553455499843723076475012208643236340414960704615675624010490303902578214622724619678323948570680023505531108322901084228980059867564607809515632396452671315331342092181379400574950459352093144743299857101653996004199321418785934937993168253678860141075839458350538680557405935834810310935489510043902112946344388962763832296122382889034256576299673879605274123681152767501154047193572039772995159602592606984119150693264775429005464870854835639365060787311738153657633663755175930350004654739805610970379519076976843388605384147842063613974784745227225699850235939399783300165907578766816506185031165818804769017777150766508472161406781638436682958126668578636979403309823255531801178038216338204389587249195992564960085068235656991302510257080717153831372548448241429522891564502764699042015106077394414821565990361603710908209479143015786586579809249795619074488157999903635304783314365747771886102659262563491912960067421170685426272709579245503877698132563424823853319243705707599155884082269097655195557143042258020126757624355555133833636255865687994271261578669685065423158937044395185227570677382332182557851374254187153340064054559659930297978650634434632711036224282324401287279465459726683467126391372980395787685804443065010820117375321274054055274855243948738961207952245957236992044875084889004937777321489345154747183604906784463903294107577736011314090979605545395375262540083862738806906110240375570156349553788434016223261561526174896617181747926036407611634077995307686658022560340045049130582138409861596262660345609835596496050584832225704791358245865161500502445409122323523268148632700260603631322543800123878684032098119442675859057146208430240686601645092892707711969020272724137989713504283764777886083155758152789437319113511582160119465159058830435652959733513226417684370882003671985589733748298081008076784609754043183057715802134881313856961330986148549818552619890092085165450177034818031938879913610786162418951660121150558695332083219342383354158520235059603639963951737414272594136001840000663843112673218058040355890641930432870654638077071656565548381620097774128889439453134232096202263779659742551040906733323817861080249470041699372517281738798225050446338451710490457723705049103766780531176467685430166242622680265705495218930828573090423218523841054699889582772470960285342540180071233028646789660629688952708284983852282507503138127023273859302252522482625723908489341434912816039195543659079652279058914488609627365322160233012834367726648054570029823522800184889696648130419642669007160762657567659085265350556823086831656954943121111880193107662613598024594928336692025577758100147830687332708741412075450956051634776191187070647194334961376054175589371247963683962600045872380397992645721845211753887100685796425898433934344065945584025122921746510672150086333191584597323236356239257523922222994609486075555397739921630342053636457465902462549900023659854289032479051413185592524488043678900624549633952649017707990789959552965819215256204664090602640035088689720945172702147221379073372587544703913907366965143920861376715177500099418300029037283710586579014582374819786401318269339371603985896220702206084147011167373024133026052262672574398183014096061323328701434846250780254762377725610461576517165163268663630000212379072829433418875998642183436684343215810082605284641972329670143322801618958349098020432599548592423260377404639568682814179936243920099956139771203863505484670278773797600416871504724437724220934106678658004765778448054115946474383899799820823263400317650986181570246728271373081286529315903515639074600061693653328374661026535125367111595952734709997068473791445742077298536177121835649780562547181251296882542349529646223258978402401555072401458240838135413672091904044083386123448438879321887133874816450654683240714230089604508931588245666676011928353121479527791746891027893802317712463486048414381507489398682428575915453762689899234608349365738708116294761706895691589514939459314022078077908773190443725563856554547390903955116393744656744982314643342020104093789103211438867875050085884194951130907414385243380093734841244262485243094602460084327466316701389098204043760511928651636827192422167674303959155576514347321229810346143466901451688475683667517655587585187965296497783250078935850093306787571233826852595248203472026', imag='-1.091902855821397248468607688104916508042327890101742058841565856083122406435665900797864094266176786947294208081078886004624656664213158329733407171861761264471935594804132773000256626642669082830499641270942843661096245094645585132573503629362472956446261091848905284988084061104603785229124523473304463239976582155477062455125881028656238642448553764995899698053893984604273259497936963445274609196605831162564530915675449839926744876913614480153389567692092503294070096655952478167139412038290826671122951139949206669957159777574531624240673405479263129104519483136750216689456956319860383439970871410885958760291820872178595708845165764248758578569084199539845635160777317688868808437840004304146408200634629678236455217017887045388836111212350021961863296914150066450938751535309518767361940928469310577529398610850590638997063550424588609997291427774741740243893707535616452110625140642830810385503338034108899096816920334283665080928449231790109591626227712908400824588986467421508474760563189928738519096894400068187215742774796466131863875699108507094566112313942934662813929036614023334372769710239371860685537410993782668970939426350608540195650574018682369053496997953394577897599786244760209119846216553253102777585151751792323597187501037263514252120740771494251571135202649340310861699903937224868071994857058992941081073291656515639371541755809813316690141559228822804317192911895246629870494368671021957296260055479484861832690830228776903768157587759932141229862164741693900934863207427522360903456256158873137256006224874737904046250886474021766289548056026975287470197745936419509300301999959711626663789549526631775964552640259624951266397950107062746473329971675546163378626879886729554933730747414428465634703680218852782762259156164595283908671050352198817040235364435767508849063984851079013254158166704281488598575322189080876203141188515943216359155615790758344361789145895316533017149551620837400324643347317131836682473754003200968441841234596557242333264873580354315814889557223316659564213807415138695642130780212754416046303530563025576013656412777833051793163194659673650143742491977561925649440546240529002355248749259270959924440232199507040892721255094855010252568073954030619714695382806538593419382509066474369166919870256451931445172261623125649862460738579488958431540017648996304792119960848404526619531227745447052837974851732945694550206830482276884283959627557906022230392448786062391664749649444453417447099501487799184132821269424798446037209112923654400659672222743087471231498711796633642773709796308674489844996076857419863847966061007495177115386855888464900088754835454770473096711859678990799495641411379913057023136826599568860908891829615715605486870641767138344092884738705919079016815430143464740414768613461488266585508446697313804776473576097432565998156129070913785566706670250926998907363194882530680820960479408416847256100912175115582059399709663529766764695867101500709284330954316271082346034040511854052940990066102529223083063477403239254566897245050667238718908649412210244524831346012282819138276885088506996377438284359753038959174983494351927107373586501433663911604099634449501619030240270445635394635464018446400165843084043505845701533433289222305684908914761256319733446169817783996564341377459300030554650404150022833678291547482932217285192772151519868199040900195724154514303953595842013128011100278457515305502016770322233882947409524192537431981248676716593761636645143333812698243562790407122294576532890022899964266329496331048618832379428216524592679792234613028256540380916173237684445247536495034317215052472898228462321834388611619244695728587375196354641115072303651220031089403496468034693556297006143097758342208516782672025705011635317733058911397741030749350944901097642312758882453939407856363246390590453210489595890907289399715705220737410920822955820389975436698333071264241048609091805119080953092685583911749101279622081337892730165221975546526900126141826270844496476655202559385861831567363407909862066871148389760535553441611167689608329015131383053231728875321162802825581616304896923382408490801129744388104013773269930867884370467708960624054962957398751075247747738737930276786420247040337586644653306324954230269267553851589707396334807937767869107753008604809212890650622843873773829691693348481228863546444219464183340479104299438095110668913562252376223760732376521798733374359712798666842220255403764072633265778110565417093228445843987252715224785699895117316514394624115531152916670042980736027656774114361452525409695669440436918191362032506646738974542402919668272794425239144952124082761436170579554300239093238422425339863403503395134521680199170234088872152375640142311355850507057591028176015390130439374728874077894330506375789014591154834840268285932968133172999580932335567828139322372743234742613882841011909715593545930581086214869592149681048253363623685396639643518298862956493798632502667677586188188990340637950891224048881695293680256407564895058567193364258798251195673510337053472883416347548055684272538509722877242120056057960579400488734463183908026483111515335565268568814212286610534462686360786205513054327931937785787197968649322280989820680162626773190172714441611800728274259892594076600457777554829917168241754985963938810713406653374390105468405353169022191835602606879275250779520312454902232996706985650511991866917810825215596124118482278142176370382814365342185628573909426772823556698735140236872105228408621653443247340820473997099700447870897912793153091415289692801225797617582463411546089052408826266598169954305873603619089045832984695198555383677585126804099635158127371189717650862295759350793421751048633755397403312724779503184949423612740330752558512554664359047632356316729518492394248713092458683692783148247501640966439044611563420137043017686749044594926306851495128929613187521787713063145203533582199655604423705490961780691253080655372436293413697027249974989756197710682360534675872489732717774575346607482132569079559413069199415722643152075669435498677635236385428727248090544620568266922436547843963800345874650240250608401820089588016930048217817707282965286260438080298662954841625424580298361488893485829491743166635397425081078082594024242069794804341798244063948441506909643439747045223124228263709449678892008790091913597767022351030543045293164895380914820159948843098192618817862412321505467991614630195458769313640398981934108932883157663374353557122411352592519260908426086388218808918194333660840929911963888232246553747980864412937336023996274535776973962117042438182912544962343674367458014746102242268296358432184208664001714532256554960030991808219663699117605381501891065174495330166836113239979707638051556468877311707175309882743588885412167546869582319557275695369732302640410035817789955856030805929188631738271245690298451458276317904132940857071321719788474949077212894465010850701977889987663981778391283523172765227265677372030700446523607353728950978958095276320441334529701050060696711641741608693267131837302146673550070796059764122052280774580565625342097708581970553825095882571590346175363831028462603862833155577064344561875477940058632658537819030182357333916439749518662879503261141398532447738589906787358688492859596284410377480756063005500080895311041500064019354704874225183581220830552554012092991668425584206443700141592462192376677672623884180204234825610031556850275528087804440121131592253503373282606209926095569186376484651556421284580354743089781496980312228514510773097582077624782516849020132500200656754264665989369371721655854339328078592143914223168031881274248907185045277159282158123953760840514370934083332974080431557682749125847475654574192645399373366821783542624651827005256242283776006753665136809528355860247591129972113059377149909283650355934976185440977120856226488943462305961082703251873895658330607005066964486204507275206938571825235377597489581900817516292412235939966624092922605428418106458544749108268917194593181246140974853709389455796269366683729262083977862729177077425025366163948807718132871613969695320292795726021141975578985029188997480203802244046316316103906187422151494565482337197450505515000284296826604629789418712816443277938296943309141308613978493832841582531273821312376172990766372771382758932888910521408190049956214472842762363265112319645386139520242218254108791833941007458111383227016900466376273426459144192045054144493757408084426356808342092922897391709585855325388044703684866558893777027050906291235166074249623903870030323719128295566724538089906138976621336299440232072520713344221746542135215504847790302479912610596201422798796401145854415578886867217683621057615279594857493054837611549462138784105587119248204803973859402668711060379641577109158670728733761400667534732068368248766793220829142970271674097814047869149808275473847252574264242097916187361302839171529873148866048916927836727722820266174097813323184481919132816203726619079131515980823262743170867490058677584830800136466989146830493102151666439571037488756263777519294287054818977214108862741827656552641934942292343750574618999654457593192157029076310300551930625455899836087805676957645592568266382298814035833814136292256853852619173387821091438382217104393688427061004419519175812642951341013725887848292579510792516056981784526456252717127429268051953215352697054148662353998153658147220461444244938637585867763820131560108944610220664637987682388770499945948570984507066201278078452209001599028148801684226336259595354975111905074875446868284307163511554280426125421871116744765722951651436676647807948511162814381309850851017482966206898484962652207384772413541511057845015231490106565913013741008296930851536442833052067832741117019913158600728321753934455464185989380887986827240525033259383994716936008145442487832531597978723671550538273976653836565785234217794289377893077342495978078308531480009204751914344616722738227349489871181611607835163183093246883373159310660888696994744461081908463006292925051241372914522398056774710271137716579466220000144837835742134141379591395783892958419428059056457975379462189065659306795120342471478061685204235723937092780737973048727023571312136394612671562975497352973831388029583516150177492244024694720697849960619535857275326087178834143643407517541867289088513331847672013040021676801638687104437793592267572139429266459074124513086021351233285337841691454488744659728464398781254552700228806711957504154547491848197776618839780372472227345409945811307795342255208849508711732637610132703448770938915199256128656187633034450404108291715283025510887903674015338096382587572235275393009462853312825504278146984009634797654843929366425035018186156534425113360608109918342450303955703150349874545160651441436734764751973250453439295761703826088970905825962506360179486348186581915067417086116635735861917432240750646476872549228749401998472549401506051018525966698898903453502458629971060206403819963883783923150139597302912940622301410553820206684179671541625894402821415347802641328324160994688800697001721425691052059657180617862291016515622945121230799769872523304008707043051353244675265708107380320436612047068632504692273076171882323325449665594488665971288256036101042705802947176956621660362267574364836472388074176298490452118394171898939881995394630140290224993637672759858288926488793861066320330767473930952913181310265018280940387399047556103535457092426590552017618758984344073677040235162282777496130770252058398426087881087797807811920270082381351308079053370810724374193124471081465375465562464668599226925543206000936981758838928020338203325468253020708037088509326697323724577920372591359482589869978307420806249573270855963053220010161770935022396887569294020781003730431213440041102873882798658886840858645285810364963382064989585903525919927946123633610014521632366713693720330201961419314965734054376740406152363761707664967612122909295724422946314440956679646689096174072891140675508281329120309188188846810470134804134447190726803330441004777011340890045935533272805193523969506907843212473105777179763728901988148725304052809547039162097004443760113296951151179480681525893968620331708269202620237179892906911884902924816863428005200015677223889248234448987892236581258697105680546473161142940452785109735715472277428279534304109512793108995416683128113032443741140355346815907541593156940608192700726532475162267184084636284581849813821854090705259312137962889053723544213427055973377018102392399695979524768775776095396272844245208423930204269482260316272775783907882009937482155778719469960438769227258009466034890978697390998727815392058239304518650932452024017437164876498300848549411066452919518208171133541521442384272677151174714214838675969992415326413782707672649011072616319755366440628148819672494338477465441425571511337269624826715060457789570095715364074354005856217412652618823139064065756282603807669129839973303465219389233322355968021659140557444614326207643641362995894329061048732056343156749965443908574767673627234224225433121500838227587419860603574425872558895351577278735235744933715198531131822310882628188069636011718624302363491427086945876529728768252561312351414944469117773136603754319671639573347789249036151258515474839518200444082295673957215317845718780893000424786312618092517030990535810799072311444207273477248160962448384105361240685122938298894411744861145200301733627734150406418028522849391887559800086183632936538259759771216995478589112207244819927892058941068181786601866084063471520945281247935124015927129268776032608326554640453561052631182757347935614618449144784432735935996560089225500516306159167335031038954763927599236045778007554104338125529574919937162521421589013418431336753467312802111296913957795975880555650748288623604541161599399192578866026680414945702227028489804627819385559053835308061586686867625898964967588107378334881332313653730590126248201411991057775587875337541829185733190053088103855248094657988050189960341233861603859364556882734337221712505393128523037140791635489925500659639796053031289770190681025146530500761391603513443141920502160616200559536969647423034947103103681963100230129432663597709922594920082508557024096324306160296020754294485529728898552924506251353437410550536544222069629008176207834903874829965896209636548023575083606159245212891472523031794572778417845771047928706522383390768016146521691551211482562783704273249315772286894011736676413061687333105775844634657037080548513504476409841580599342094779064708366739078453696613836723752023327380099068691015738574475379569773388678513636466701937532154069067609065005947302651305818966173688694270111468471306560408884011565281665784543579819194694920740220389948959904447979023618120860687310309787960655985611899562437410900212166765572131814452714545124834039048143329099277380689873391304585739384256884302585352513056639025416972674742630270351911689489926422946814118519646837550226444096713677189811668208764271174916617121683426807258144615787380892304952968913183213915989768957953347222314473788688844806313038609468687589863816071731632662862813770177030773712000015317601163145005373726160723350097773604994708292171341571079364892997294972922281392434291758114662433776539105434846167622933082548278600275461258690318957675266022166331082318066238026112903323766427541359285664669328378550053192522764822798041540737849354409371155193243589465447102092741876016754550197547193102580303432443084199792379257071761043281175861041149826422781448633486263230728158307991914290178092400708493926319268806601959170404194646844542065384206055737639168896750207459928489172891895522023256995753558452645954811802305935779792015964774868741065474047249644207830787170170649375661855399482228626038921521141739156651239192915197477669085822099759734769479799579156205599177723849558009249797372351754128880611853892222724269623490911332590302136618548705402760979828634211434621870557500458634410654059917112547496816567614349146493016454540045924869177210246742118552929153714914178219899429198555356000506787008110428333779171303643e-16001'))
  return (float(ctx.log(abs(p1(zs[0])), 10)), float(ctx.log(abs(p2(zs[1])), 10)), float(ctx.log(abs(p3(zs[2])), 10)))


for digits in (1000, 2000, 4000, 8000, 16000):
  # Using increasingly more digits for the check will get increasingly slow.
  print('Checking to %d digits: %r' % (digits, check_to_digits(digits)))


==> anc/extrema/S2096313/location.py.txt <==
{'params': ['0.164159879273557448605664926789677827003403990878753967683142828053390480446332896882240546676398576737087034301202567925947384632347303147101447582232326503227459926788967443220818593373319062694237771053260834798700143104117557550733184059020632379028268050899730722619779945381824548259625223392434548138926659643541559762925212',
            '0.0723920924636002540486861536771959914534391513895723186146102211627855203177899781632118979344041936703854235078696540578576423742961645705701233298837146672682341764906522937919591023160168877924320596979314564260186113771130338949180853036804129375971371613964910819113027208441567556540291584180442374201618379895206019146088402',
            '0.408819732596003193449072759747172431681745182996088201046407947677378347290431796248797531188319281326846416450424002353414925949430573052182935911980695086914182830721184856431864835153170387450847133320865622577543115419831511857387260130508352347935427740677505853054884835456864484309650149788315740568348142167305195938040488',
            '0.504641460198604409100579909104964660342459047409773823647696589771889240458962727128378449880872631484691489413831522443335925362701612722419218873145470629468922981345798843959858599255730249487622610434401249227286756064077716943703762240241909115507435868921522156715373171919061592983431487055407254722279456266676891035147472'],
 'potential': '-20.9631372890605284038360031443557147072557971213580536650396616757236336778544209320101350785510838278391391514135042203523743849166913174711221261393761191456260453736738671794807185498997486554425227626601643792344070943038818541445603050540367430558802707153079756478813901103991460265483659817880912084232695810144627177571794',
 'stationarity': '2.162e-658',
 'v70_from_params': {(0, 0): '3.0',
                     (1, 0): '6.0',
                     (2, 0): '5.0',
                     (3, 0): '4.0',
                     (4, 0): '3.0',
                     (5, 0): '2.0',
                     (6, 0): '1.0',
                     (35, 1): '-1.0',
                     (36, 1): '-1.0',
                     (36, 2): '1.0',
                     (37, 1): '-1.0',
                     (37, 2): '1.0',
                     (37, 3): '-1.0',
                     (38, 1): '-1.0',
                     (38, 2): '1.0',
                     (38, 3): '-2.0',
                     (39, 1): '-2.0',
                     (39, 2): '1.0',
                     (39, 3): '-2.0',
                     (40, 1): '-2.0',
                     (40, 2): '2.0',
                     (40, 3): '-2.0',
                     (41, 1): '-2.0',
                     (41, 2): '3.0',
                     (41, 3): '-2.0'}}


==> anc/extrema/S2443607/algebraic.py.txt <==
import mpmath

# Minimal polynomials for S2443607.
#
# Polynomials originally have been found using numerically computed
# locations of the zeros to 16k digits of accuracy. This was feasible
# despite coefficients 'naively' having more than 16k digits of entropy
# by assuming that the polynomials have the 'doubly palindromic' structure
# also observed for S1384096. This reduces the effective number of
# digits to ~25%.
#
# Subsequently, the locations of the zeros has been recomputed to 32k digits
# (also provided here), and the polynomials have been checked on these much
# more accurate numbers.


def p1(x):  # 31962 characters.
  return 375428226140451213242943646303632367173246480840179462728283056265403952929*x**464 - 2496385331707221255803512624103612248872322786952221486225234438732876981559976*x**462 + 3171248613564790632419123644636230347813951873073636687001858390181034069986859372*x**460 + 619673156126975670646870560258061103606015114113855344290687443233630673670778075312*x**458 - 45787480884640616598152679616270634673216445677893169830095299176502754424498705985270*x**456 + 1043990992137937521934241786201615312004667297450165793022502252530373037215762493240880*x**454 + 3735126513978630446667941289992642084405335666871941028247792999097952475173857159793580*x**452 - 829673849631168305987130761107185741406570610821229841878654964695521093709486643689504520*x**450 + 29859717779249569420612485291516508249024496871599615089084173963378426883059561078286029477*x**448 - 1076040428427090494041179473496945122850492388710101631527814426672156773409332887699376006016*x**446 + 22541582376599757614622248538500187138193362354938341830035731327964909499413432496496755301296*x**444 - 460029841485762118605678029883428713173290232402183556185650338324763907309169066648602820993152*x**442 + 4823431430314995695286743992467304530309961946583171664008836579147097999067161297228452370557224*x**440 - 93079357965849425510082337668076207853654451466893471666947936051739821239055894868283484568001920*x**438 - 132986779389146515501808079046270073010426874011413347770987545152025723682899956680659553973125584*x**436 - 14489469602022699636426736975235957935405326338842432227336306147596861705151157492480993675410342848*x**434 - 208155482861198484010296376410586591146744253452472540700623698720201690488216422819214175661419168258*x**432 - 2375248502274397678935857257993214271964134537915128543772267724413178049183963018683845024968158289328*x**430 - 43575588264641938853173020945473446916391173666767788653581510846489475948560130220248907649005936357448*x**428 - 337252070995543226992740774693834491011647550689511095667730974609227369273695058921126008681488981430304*x**426 - 5421769875725231714770439124844620029182767295862885697865594215756368208617129992152047994341638387386300*x**424 - 38230155255494569748219922156042709709491446755525514640783830477894105330934294532727844611248124987550240*x**422 - 477809192241804550957821728662050676902464807110939596464377801642036536776791570779926363698191393138405192*x**420 - 3525082655061746376452196578435878699638403494592481562839350203400842023422364303502282672496184888587237168*x**418 - 31978322307936898498842465351597249790691826379840368118541034809081191257017025813836852583203616642592335922*x**416 - 272509446666116120030642598848321153290184920563745457004330225622580359656806790526727466821697922111621885888*x**414 - 1667464401258948465046245479749017215330047644060668616859110746286954868556236358144706028715578778874749429264*x**412 - 17889823906769707265977105213065534208565462609734771921311225004450445295614448490768401350620623401110546721664*x**410 - 67917278200938589165257751007346951303467580576296940008314140066753348041784678106940683607167497981059998297272*x**408 - 992789022298154079896610372304576765696117388001812411509612010701492689473157781086289039949202582411631127552640*x**406 - 2149081357082736157898018744760704080884377351305913638283216773760239670665563676969225017979858035178112287432336*x**404 - 46106447991541878580814674998562615321894420447468536581339851069296518573235938208089907322684394952800763703068800*x**402 - 53664556754334849381157249417190642212796544063293541070467511868223597049075022465149601680928461048436204404987729*x**400 - 1774816272010501826605274868765037117742384766027881399460190152466169599062681423773189154413314399932371397884622232*x**398 - 1210289696205826326470594766155910273477641890036170549661704682167154294942389371689679755989311344566361022053379036*x**396 - 56307470713441748512738222453392035190508417514270460298201246508370320877295331279261481884477486835178396970596822512*x**394 - 33753805497363679468061109526251001360410393628215158134246106303475115195699843481054155960101456675847741824094340914*x**392 - 1473938722391622808729666693183727278089173325247291737318438119075728392690752170891675442164859397904470293283034800240*x**390 - 1202944760719838941672771669215087268207828276008038591747201863271746551696788980878041857502835436696536555285275787676*x**388 - 32058509158411999339361272150257938774495084893777646350722813181350464779192967718908975404407127521679736742280770231800*x**386 - 40666470210796344785964314175471791774704476398389087480688132944658538318734695740043881365273691412586832557981448598221*x**384 - 583914670590717648129960949400237215315306383797815740851683198490421983210661685008655573031211443252516187161282188963840*x**382 - 1134726156987048286543970598591637608321396393189314640530532064134899081738485546490077387630690364806248399862918784386784*x**380 - 8915153328060447878113199572557222023591765859690824152800845398509987263873456600686615970832447126574809075441394151889664*x**378 - 25881711641904132631630499537149752021414136104291203432766102669641176725037203904880574255837901768725272281950885878880656*x**376 - 112460692948639186508627771627310612157819004953240368483090843333009526765005600769941739365250245653251413335409063890862336*x**374 - 490836073063094699573955874907144215692633099402016918653455336950072342150348187541707123109600326563344096700821155032636384*x**372 - 1121499555552197257227751422256064151429249134344351102614678722260063996159388560053542258488706466580300101488866095881334656*x**370 - 7844737852190998451643843234726831873514679827687764517066815671526519376431610436124018494141939429752785982323723645201489540*x**368 - 7803431927574700032439061564803699882527665133048531486857338378084463308643783850884414368597671367360068216844640986728541280*x**366 - 106106538416727441309790266233988999496825287549491988074317885382331037110819843471907412362353147976332678466786911132141698384*x**364 - 19977881473503278864750453149242434876584359779408812327641088703195467760292733715187245106973760579692387908850321723244446016*x**362 - 1201998377848270209827002049030383446948200141554777212432985206078765540012979607697606067507309098207490770552885356455963439256*x**360 + 246531707827730709071649220581698375919665084426341790527875439050331916422853555964987691666715499474343925193565175055372117696*x**358 - 10907452623784262135352564235742518495461190630296825270211205046388105632988913116435749478872067787422351099524138252736492290384*x**356 + 330893774423176175925594298847996081522798180849358422971254765816665052788911310392300159628233276698280955095420243008399571360*x**354 - 66908202425003438842802844964821054160882291470425453936899322345347315602148485801431944835318133671403576290646484251806984866244*x**352 - 116113635991771393861882069052638230065033216925523355127982515109359435026143840534703883574327867524935864504160828751394736054144*x**350 + 15797451914178898303583880924880962568414344321375401596061226919768269953763517654487158236963769537940221127210980501516783699232*x**348 - 3086708728438260737313767606743802856194631200847214793933737805865484397250590922250383764344692094756677757458182179110646092679424*x**346 + 8040871990576542614546150291469107080064468521794638135812503867718191003732436661997430259487395541062095610043821849854457428923888*x**344 - 49211617669091695697292491546817181374265962789311306743465024971730710306231028253733031301554961766603465997205611103734061898519296*x**342 + 147018247812350181958598271618088076301278826103205101704349308105362627053661261090402654756688002889978025601762411157648713899323936*x**340 - 575007010301765959262164073081705373631178685273761988046084480273793064375913876543836309457459156696742293803174147433205168813997056*x**338 + 1811060623137767072437131483025502510350746673269879402398097451267594123649167936473858851840898054026961329964973965751168652469950145*x**336 - 5200246420884948157578480694398681064937271535892671628554331988503908490346535895665407070035149659454688024597606212372762217942004008*x**334 + 17452773832341269700410429325010463741586584520154566466054330599754965570378595147817355747427560533404238573748538402247409418340063820*x**332 - 36883268886894955654323653586766915619384389410426951058639350654216185696927292854816336296068193110938697884509734447388729791444506320*x**330 + 136154047736740772289063689246961160663803275947951986205133046875948331619978900593749083943471176962076585622671058987531570497495355738*x**328 - 204343404337257256798289673359458890520996903040493156958711142399016985295149287633544437288581757239334541477526112842957053005846263632*x**326 + 863054457998745069133015954471409344833484722496486375641269814165982077851970502169570861153561859870709440228277931156557761257202091916*x**324 - 870133365179193779213162212510714469540548784248065918049513774674349254117759661733196272960710321347964040223025211893449662443410618888*x**322 + 4420879568507280064840277393667933324148948578176166170877841675808859644969460590213062163993557702018405056200630989291003261392000187125*x**320 - 2603689659663498599890894855929401550053320594850485090524895964426494798796616307520182995156140266716425862533076363728628575686599558528*x**318 + 18620408736814737500620152556752232258133620488318290636372839958849458886948291316236786668555795611667074039951406836855577181281605224464*x**316 - 340608596852113688015781774870126865142596478243088119031428698129223856099295568599377932652177918382675180308977480684758129404749476224*x**314 + 74471600096804662648465733212135409191153943143982590138797189952196960566341254653437334586648636019010370288250218664276201633604858277368*x**312 + 91779991316210623336166987353105171751879289672416918669123291190976739199470181111446692348180784622265450497582312010874042672660050034560*x**310 + 371992684952002573577146844539001605143405336165594003794638548628491333627076433972083774651078225489044095655696678369332223629412602854288*x**308 + 977746762196687067326125189722664767471740062719925550417236762906568300462216243052773634203381222100912270757882728415142156425385928643520*x**306 + 1813139834706515918192597189379620400953242439353814198248956334512665657450787135240655911439661843059100410479433915635031403356883155679218*x**304 + 4527823116433952457223300808788219626339741817145593136124268243611848938750837707185352213800979022693567004304769419286796638189798765474608*x**302 - 1444647010874748686242945560908875936545723950455076974571286737091080218426670461606960029013403883399150773512228737207440333675503645531960*x**300 - 20138938910050892829964315758627243575003396918107708403889086464920883156733668136078688462901971324984426781300470194456469896933972176544736*x**298 - 162763723374556364255240841708243665405091789835963654004377998021645582735379899933247312077063494156055260569533206839696043871774181418652676*x**296 - 570688918199075913112099202073213344610280783748587837318144196409534122043917555009930810811064127576517828595414670751438651460650933909595616*x**294 - 2021075005107935747263963395436261594128091535411526604512977803086510238580688811432129866133857490966863040978806038421749871639622652397607480*x**292 - 5695891069942917469827375347699037312609732217118873057324781768364063899313594351771571500582934394160953412581285139445803460282882322529274960*x**290 - 15531793717164382643283307769443827364805559136306207184359120894421933200654553709341517458523460606950156769801919529673672513103790033037561598*x**288 - 37438164377286579741211469501961344570063791990119079520048783868182589845608873229659101987026877928083991537814762833751799324421696329688483904*x**286 - 85606301214731401865146250623816214566203201698629108899646698389555058104713886674728572127332611052457975556192774733043279502475302334424258992*x**284 - 178708071527844499343061331786559984068362114424607722165600657134055769867365132068563992419492594241705079674482014225679004762318766665509471872*x**282 - 348703591595186303102609533317829025195863987516433024548369059668143094558529129267604542705073066825881595304914336863817989259348642921442676584*x**280 - 622967813829503796258867166245951829988182251367691662102545672747473779552286231004558491635193429185904977376703004261237773522331176668692249472*x**278 - 1013475547012345089677502714944678460946272370321730942812245170741916179133250399978627108643465359441112539145386976488030594831167863801214532400*x**276 - 1454807571403232743320052728859305815121963796590645387145157157965884756335624484500968021341403785169610324320745804008772300772631996687595847296*x**274 - 1708584976044270432830966615733133337551272212853954459533871087210864301740890247776685620616943276258422755810829135715075222327316300788983674569*x**272 - 1217939993061739071435355247819334846993236833430468642747081244898476991553299667120519178861127920786403778654959006186354575625185838656558851416*x**270 + 1153289914277505712096206739102842147353280413568938285085276441089708540503281833967765949245279203223688424652961804751273405160885784269296488612*x**268 + 7324205387232332898397869295903840688904761533662125295431814172020712633971357611933118932274742761181016404333974603362466464578739759913026518800*x**266 + 20373644025255923999549678973212674498912795566517937820624665710706762698987921601393924801072075488173183168558318770435910747765579415002896598222*x**264 + 44584785262140127188485510242554524787488172346730266199187807982119032385899763302097086196950840172004182904019923619706616160853566143135297498768*x**262 + 85615674740164389795527629249726883761139263378227644096617875346858672445301184764741003923526845542639826795217623043065536686479845984390750295524*x**260 + 149973210418065672459439699799756524872900898756140437685518571669558459476580820781799267637824027878538042980388683469856263798155073739147172316616*x**258 + 244533908438149174248318413356232533977088056769289052145754334836486932516416534771679740077164225424244971775864899641239976368469225755775396023659*x**256 + 375333973909018205470708312791926750536626067319784925767183823352639071327901064958471209755165449385271191392901150627630714752347719200363821652992*x**254 + 546285095179904649460273647481590950919299359754705640056002462255999910253207623544188572377735672381097078810130351968969429586563969919677437725376*x**252 + 758100228411442410720242341819305427818329773849723424604643544987076020895361943053930038520703744945089345385143442841465116347928495937598178958848*x**250 + 1006911657545095465015369498554085782488133325482867449613271379492891915666855216510698406894650319537872761182012595829042586578197398231247909005472*x**248 + 1284284585509524361304921469120422692716112819294151953880632191691251611957157186148649897005809765240271982752729460605677119569149625032404783602176*x**246 + 1577106363451991889753780166282003628441695827512346914746731655085204405052024354975863457560136559425235359763648552688538262790684247269970849340608*x**244 + 1869101922861113240105089831432891099374823475719608658783296798641453354085294103883943344181366260020107583695785595092600584339101624074292232648448*x**242 + 2141622868360301116992531248666062333132552054897691452441642537561359637999691568650081567647582731621244479369486935020301564413689365247219357272456*x**240 + 2376655084837503965843704075110058607883483885074332308814963981414935873139684603777583559016438739496738500733949393698054298446118914265211148083392*x**238 + 2557977957040025204513378308042111135655653875354351726310783958604561386392163780671280565512015120108311273943870699734923559830520918397253460367264*x**236 + 2671953932897129770583040463672124932736543170074800648768870138793346414816064578448748881295677405209453719623935148133446061703937553604545396383360*x**234 + 2710777417645311542748398704996205979960161799773848474078410651198261506149829276364896796589557702818447382957773858169305887657741293752501267585200*x**232 + 2671953932897129770583040463672124932736543170074800648768870138793346414816064578448748881295677405209453719623935148133446061703937553604545396383360*x**230 + 2557977957040025204513378308042111135655653875354351726310783958604561386392163780671280565512015120108311273943870699734923559830520918397253460367264*x**228 + 2376655084837503965843704075110058607883483885074332308814963981414935873139684603777583559016438739496738500733949393698054298446118914265211148083392*x**226 + 2141622868360301116992531248666062333132552054897691452441642537561359637999691568650081567647582731621244479369486935020301564413689365247219357272456*x**224 + 1869101922861113240105089831432891099374823475719608658783296798641453354085294103883943344181366260020107583695785595092600584339101624074292232648448*x**222 + 1577106363451991889753780166282003628441695827512346914746731655085204405052024354975863457560136559425235359763648552688538262790684247269970849340608*x**220 + 1284284585509524361304921469120422692716112819294151953880632191691251611957157186148649897005809765240271982752729460605677119569149625032404783602176*x**218 + 1006911657545095465015369498554085782488133325482867449613271379492891915666855216510698406894650319537872761182012595829042586578197398231247909005472*x**216 + 758100228411442410720242341819305427818329773849723424604643544987076020895361943053930038520703744945089345385143442841465116347928495937598178958848*x**214 + 546285095179904649460273647481590950919299359754705640056002462255999910253207623544188572377735672381097078810130351968969429586563969919677437725376*x**212 + 375333973909018205470708312791926750536626067319784925767183823352639071327901064958471209755165449385271191392901150627630714752347719200363821652992*x**210 + 244533908438149174248318413356232533977088056769289052145754334836486932516416534771679740077164225424244971775864899641239976368469225755775396023659*x**208 + 149973210418065672459439699799756524872900898756140437685518571669558459476580820781799267637824027878538042980388683469856263798155073739147172316616*x**206 + 85615674740164389795527629249726883761139263378227644096617875346858672445301184764741003923526845542639826795217623043065536686479845984390750295524*x**204 + 44584785262140127188485510242554524787488172346730266199187807982119032385899763302097086196950840172004182904019923619706616160853566143135297498768*x**202 + 20373644025255923999549678973212674498912795566517937820624665710706762698987921601393924801072075488173183168558318770435910747765579415002896598222*x**200 + 7324205387232332898397869295903840688904761533662125295431814172020712633971357611933118932274742761181016404333974603362466464578739759913026518800*x**198 + 1153289914277505712096206739102842147353280413568938285085276441089708540503281833967765949245279203223688424652961804751273405160885784269296488612*x**196 - 1217939993061739071435355247819334846993236833430468642747081244898476991553299667120519178861127920786403778654959006186354575625185838656558851416*x**194 - 1708584976044270432830966615733133337551272212853954459533871087210864301740890247776685620616943276258422755810829135715075222327316300788983674569*x**192 - 1454807571403232743320052728859305815121963796590645387145157157965884756335624484500968021341403785169610324320745804008772300772631996687595847296*x**190 - 1013475547012345089677502714944678460946272370321730942812245170741916179133250399978627108643465359441112539145386976488030594831167863801214532400*x**188 - 622967813829503796258867166245951829988182251367691662102545672747473779552286231004558491635193429185904977376703004261237773522331176668692249472*x**186 - 348703591595186303102609533317829025195863987516433024548369059668143094558529129267604542705073066825881595304914336863817989259348642921442676584*x**184 - 178708071527844499343061331786559984068362114424607722165600657134055769867365132068563992419492594241705079674482014225679004762318766665509471872*x**182 - 85606301214731401865146250623816214566203201698629108899646698389555058104713886674728572127332611052457975556192774733043279502475302334424258992*x**180 - 37438164377286579741211469501961344570063791990119079520048783868182589845608873229659101987026877928083991537814762833751799324421696329688483904*x**178 - 15531793717164382643283307769443827364805559136306207184359120894421933200654553709341517458523460606950156769801919529673672513103790033037561598*x**176 - 5695891069942917469827375347699037312609732217118873057324781768364063899313594351771571500582934394160953412581285139445803460282882322529274960*x**174 - 2021075005107935747263963395436261594128091535411526604512977803086510238580688811432129866133857490966863040978806038421749871639622652397607480*x**172 - 570688918199075913112099202073213344610280783748587837318144196409534122043917555009930810811064127576517828595414670751438651460650933909595616*x**170 - 162763723374556364255240841708243665405091789835963654004377998021645582735379899933247312077063494156055260569533206839696043871774181418652676*x**168 - 20138938910050892829964315758627243575003396918107708403889086464920883156733668136078688462901971324984426781300470194456469896933972176544736*x**166 - 1444647010874748686242945560908875936545723950455076974571286737091080218426670461606960029013403883399150773512228737207440333675503645531960*x**164 + 4527823116433952457223300808788219626339741817145593136124268243611848938750837707185352213800979022693567004304769419286796638189798765474608*x**162 + 1813139834706515918192597189379620400953242439353814198248956334512665657450787135240655911439661843059100410479433915635031403356883155679218*x**160 + 977746762196687067326125189722664767471740062719925550417236762906568300462216243052773634203381222100912270757882728415142156425385928643520*x**158 + 371992684952002573577146844539001605143405336165594003794638548628491333627076433972083774651078225489044095655696678369332223629412602854288*x**156 + 91779991316210623336166987353105171751879289672416918669123291190976739199470181111446692348180784622265450497582312010874042672660050034560*x**154 + 74471600096804662648465733212135409191153943143982590138797189952196960566341254653437334586648636019010370288250218664276201633604858277368*x**152 - 340608596852113688015781774870126865142596478243088119031428698129223856099295568599377932652177918382675180308977480684758129404749476224*x**150 + 18620408736814737500620152556752232258133620488318290636372839958849458886948291316236786668555795611667074039951406836855577181281605224464*x**148 - 2603689659663498599890894855929401550053320594850485090524895964426494798796616307520182995156140266716425862533076363728628575686599558528*x**146 + 4420879568507280064840277393667933324148948578176166170877841675808859644969460590213062163993557702018405056200630989291003261392000187125*x**144 - 870133365179193779213162212510714469540548784248065918049513774674349254117759661733196272960710321347964040223025211893449662443410618888*x**142 + 863054457998745069133015954471409344833484722496486375641269814165982077851970502169570861153561859870709440228277931156557761257202091916*x**140 - 204343404337257256798289673359458890520996903040493156958711142399016985295149287633544437288581757239334541477526112842957053005846263632*x**138 + 136154047736740772289063689246961160663803275947951986205133046875948331619978900593749083943471176962076585622671058987531570497495355738*x**136 - 36883268886894955654323653586766915619384389410426951058639350654216185696927292854816336296068193110938697884509734447388729791444506320*x**134 + 17452773832341269700410429325010463741586584520154566466054330599754965570378595147817355747427560533404238573748538402247409418340063820*x**132 - 5200246420884948157578480694398681064937271535892671628554331988503908490346535895665407070035149659454688024597606212372762217942004008*x**130 + 1811060623137767072437131483025502510350746673269879402398097451267594123649167936473858851840898054026961329964973965751168652469950145*x**128 - 575007010301765959262164073081705373631178685273761988046084480273793064375913876543836309457459156696742293803174147433205168813997056*x**126 + 147018247812350181958598271618088076301278826103205101704349308105362627053661261090402654756688002889978025601762411157648713899323936*x**124 - 49211617669091695697292491546817181374265962789311306743465024971730710306231028253733031301554961766603465997205611103734061898519296*x**122 + 8040871990576542614546150291469107080064468521794638135812503867718191003732436661997430259487395541062095610043821849854457428923888*x**120 - 3086708728438260737313767606743802856194631200847214793933737805865484397250590922250383764344692094756677757458182179110646092679424*x**118 + 15797451914178898303583880924880962568414344321375401596061226919768269953763517654487158236963769537940221127210980501516783699232*x**116 - 116113635991771393861882069052638230065033216925523355127982515109359435026143840534703883574327867524935864504160828751394736054144*x**114 - 66908202425003438842802844964821054160882291470425453936899322345347315602148485801431944835318133671403576290646484251806984866244*x**112 + 330893774423176175925594298847996081522798180849358422971254765816665052788911310392300159628233276698280955095420243008399571360*x**110 - 10907452623784262135352564235742518495461190630296825270211205046388105632988913116435749478872067787422351099524138252736492290384*x**108 + 246531707827730709071649220581698375919665084426341790527875439050331916422853555964987691666715499474343925193565175055372117696*x**106 - 1201998377848270209827002049030383446948200141554777212432985206078765540012979607697606067507309098207490770552885356455963439256*x**104 - 19977881473503278864750453149242434876584359779408812327641088703195467760292733715187245106973760579692387908850321723244446016*x**102 - 106106538416727441309790266233988999496825287549491988074317885382331037110819843471907412362353147976332678466786911132141698384*x**100 - 7803431927574700032439061564803699882527665133048531486857338378084463308643783850884414368597671367360068216844640986728541280*x**98 - 7844737852190998451643843234726831873514679827687764517066815671526519376431610436124018494141939429752785982323723645201489540*x**96 - 1121499555552197257227751422256064151429249134344351102614678722260063996159388560053542258488706466580300101488866095881334656*x**94 - 490836073063094699573955874907144215692633099402016918653455336950072342150348187541707123109600326563344096700821155032636384*x**92 - 112460692948639186508627771627310612157819004953240368483090843333009526765005600769941739365250245653251413335409063890862336*x**90 - 25881711641904132631630499537149752021414136104291203432766102669641176725037203904880574255837901768725272281950885878880656*x**88 - 8915153328060447878113199572557222023591765859690824152800845398509987263873456600686615970832447126574809075441394151889664*x**86 - 1134726156987048286543970598591637608321396393189314640530532064134899081738485546490077387630690364806248399862918784386784*x**84 - 583914670590717648129960949400237215315306383797815740851683198490421983210661685008655573031211443252516187161282188963840*x**82 - 40666470210796344785964314175471791774704476398389087480688132944658538318734695740043881365273691412586832557981448598221*x**80 - 32058509158411999339361272150257938774495084893777646350722813181350464779192967718908975404407127521679736742280770231800*x**78 - 1202944760719838941672771669215087268207828276008038591747201863271746551696788980878041857502835436696536555285275787676*x**76 - 1473938722391622808729666693183727278089173325247291737318438119075728392690752170891675442164859397904470293283034800240*x**74 - 33753805497363679468061109526251001360410393628215158134246106303475115195699843481054155960101456675847741824094340914*x**72 - 56307470713441748512738222453392035190508417514270460298201246508370320877295331279261481884477486835178396970596822512*x**70 - 1210289696205826326470594766155910273477641890036170549661704682167154294942389371689679755989311344566361022053379036*x**68 - 1774816272010501826605274868765037117742384766027881399460190152466169599062681423773189154413314399932371397884622232*x**66 - 53664556754334849381157249417190642212796544063293541070467511868223597049075022465149601680928461048436204404987729*x**64 - 46106447991541878580814674998562615321894420447468536581339851069296518573235938208089907322684394952800763703068800*x**62 - 2149081357082736157898018744760704080884377351305913638283216773760239670665563676969225017979858035178112287432336*x**60 - 992789022298154079896610372304576765696117388001812411509612010701492689473157781086289039949202582411631127552640*x**58 - 67917278200938589165257751007346951303467580576296940008314140066753348041784678106940683607167497981059998297272*x**56 - 17889823906769707265977105213065534208565462609734771921311225004450445295614448490768401350620623401110546721664*x**54 - 1667464401258948465046245479749017215330047644060668616859110746286954868556236358144706028715578778874749429264*x**52 - 272509446666116120030642598848321153290184920563745457004330225622580359656806790526727466821697922111621885888*x**50 - 31978322307936898498842465351597249790691826379840368118541034809081191257017025813836852583203616642592335922*x**48 - 3525082655061746376452196578435878699638403494592481562839350203400842023422364303502282672496184888587237168*x**46 - 477809192241804550957821728662050676902464807110939596464377801642036536776791570779926363698191393138405192*x**44 - 38230155255494569748219922156042709709491446755525514640783830477894105330934294532727844611248124987550240*x**42 - 5421769875725231714770439124844620029182767295862885697865594215756368208617129992152047994341638387386300*x**40 - 337252070995543226992740774693834491011647550689511095667730974609227369273695058921126008681488981430304*x**38 - 43575588264641938853173020945473446916391173666767788653581510846489475948560130220248907649005936357448*x**36 - 2375248502274397678935857257993214271964134537915128543772267724413178049183963018683845024968158289328*x**34 - 208155482861198484010296376410586591146744253452472540700623698720201690488216422819214175661419168258*x**32 - 14489469602022699636426736975235957935405326338842432227336306147596861705151157492480993675410342848*x**30 - 132986779389146515501808079046270073010426874011413347770987545152025723682899956680659553973125584*x**28 - 93079357965849425510082337668076207853654451466893471666947936051739821239055894868283484568001920*x**26 + 4823431430314995695286743992467304530309961946583171664008836579147097999067161297228452370557224*x**24 - 460029841485762118605678029883428713173290232402183556185650338324763907309169066648602820993152*x**22 + 22541582376599757614622248538500187138193362354938341830035731327964909499413432496496755301296*x**20 - 1076040428427090494041179473496945122850492388710101631527814426672156773409332887699376006016*x**18 + 29859717779249569420612485291516508249024496871599615089084173963378426883059561078286029477*x**16 - 829673849631168305987130761107185741406570610821229841878654964695521093709486643689504520*x**14 + 3735126513978630446667941289992642084405335666871941028247792999097952475173857159793580*x**12 + 1043990992137937521934241786201615312004667297450165793022502252530373037215762493240880*x**10 - 45787480884640616598152679616270634673216445677893169830095299176502754424498705985270*x**8 + 619673156126975670646870560258061103606015114113855344290687443233630673670778075312*x**6 + 3171248613564790632419123644636230347813951873073636687001858390181034069986859372*x**4 - 2496385331707221255803512624103612248872322786952221486225234438732876981559976*x**2 + 375428226140451213242943646303632367173246480840179462728283056265403952929


def p2(x):  # 61961 characters.
  return 3551855001948293851297579891775464700720952171868719289087887814295798996389373665201714530422970410733722895125138444751122036943459369238165048762864950281520860151407999465715916421309171168006953901289*x**464 + 2143965818543641890463855844222719540080254360775951892249499403473079501618408117629605717500579007143318344541687634984586314425999339016302967926074983037038824801788395011498719647173358212723241378778448*x**462 - 2648069512544091206782307786986107273845397939831934254229407397818050471119498465209151663605490014647844626321751011281326218357280445997254388506590076454597482740158284833339275622099255350431139832353675412*x**460 + 165938515059761389865371400666466461107000953112921441513619526385741617763995682799130884345587948313285361098167107601952604001451669907856871759008102958649502223812302684309169661749732315415080042871668320240*x**458 - 2653368972150255832559399869486272756801091592981932046139648356537808454978150064525141435664231242764961959312507663638894060398180159406677775283931891511240983145674322662793817105263098631728827275573869161602*x**456 + 395135726692573904787114746273563267360008061840762307485955631139502381345937254214033549040622585717173337687086836596224292803002384822225086866995117950588584555567085954056034462571210537345723471367546908927984*x**454 - 33101287313786521949964451228815497680572448872635088331510638014750858477493150012022841004161781210383936526192180231756566384301863654371352517215656768710451822735818956560352165079825453344334306272428650271067700*x**452 + 1166920074689951366715878018403973420405249981195335408272714855307251486052110362763647232841117357842575413452042891949698887148744121218551965073851678976893298496143447552715254646271943024041315172835607298917023568*x**450 - 37696753096560342038567998031820375133953301999274000051849880623934270233555433862687380737250194110713541932559135773996526813316032707016475224769942338178866511775640094682647500230557368361752849430530995021554299971*x**448 + 1880005509258276481760101777553652560236263128246180616720200158695828997313662085028715759217333173570083714436842316503829445994473342467785504540288818405846314833934800551925318560060431764786042832343433057050885963328*x**446 - 83726063525814198956348013876920242757234384427627131240483891792489869780934517153645935902135455619326602660505864656640143786089261615125196538854357747030372044023497270640740138698178594187404059289463333393134275309552*x**444 + 2654527972986791685971652706213443422287265383021567814495094611814612007593799212220217890765912900323925400092936837215784711403622084261800906271841480335215429764300320859016816312150205109745998372586657215917813151881408*x**442 - 61599073695082446566986930164997637768355206980858817675460874824660788904872240259231765795622229384094407705457488902651789190626080157373810015099398159309148017358402043969620109911304662331634253449434016437838023910839464*x**440 + 1093573481872720675150634933058735391082321864043190218616731968663825276089584571785971010057324556043538884346880614767086222664074190203835940528222341857623513066673357523511285063918585249515862963382897767994225584316855488*x**438 - 15190823368188226632377036208508771959757480600173044888535115704078894520250490057407179583781490869345445783174144009732025688104982732836924139290547240906914626499371258441781110862533954866545879371840281803405371949116770992*x**436 + 163578191971142331561998870183951938376834726890671009474566670813746345313923794539425915546510474059701960868862672020269530723074985841476906154157717660197623482699111373404133897360728832417154221644422859652915362622811250240*x**434 - 1265240301446057812168551275521035189817079616621753667040055965613381107337392493325821440576155264134441109026837599339117980497552418781594404475477801880194380037407513576198321922821252378694008953735007696018811539386877520706*x**432 + 4572447377044594181304299485352131807345766274658712481151257657700416539661826097150659759242710478482895353616831375195316912322772974595721173512934664053462616581525782630296218180561293425133436751739438903680346820924149364768*x**430 + 49359742052823721423833543827918884967379226745415262103009857623002186050127649266161470504792814571226034467835892979304205063192491409564000844067067933013138348005619843992694954487299628264270865449779832031880178279008936356888*x**428 - 1199335264839001873994163480851705389714743433671817300103850646074222355438661065159628915215268094185154653555894556935370951026989969698575445234772830048514546329688266423232113935911179892198738137801287331677107034155198881348000*x**426 + 14005151606023865433464696992939057387888193008944071023879894949842577670288293912023970519008389072638819588385758144065890674556999854308139717854893177483087749367504650404467371050149567710250776488990709973065741815453394264145612*x**424 - 110128584211100218825622986816043436582906688094273814140203199048236852740511897922606860800770979036710689159028482619253413001658926410250931878435683752375750644831910648527549114926086004686610319246790687362927609141371640008432032*x**422 + 530198670769717508107119999035467650720491604379102465623736640097542123337257832933743666587202270753780861118052018205800101527797800350062899677718230808698023034575336341488732961938794149676696994220932147155987135719304364112135576*x**420 + 202115177527082545928868282951232864757797607268878880323931194926979067647746451276532394187759316492015086901316370499208348448354079603088118622549848077432895373555062525284014271840407964307697858562344383796868316862677022825603104*x**418 - 35353691708301992410190699852223061741038621704021253447498646063658910528758193696812951716847453421735435486515540666119663691927407539508478640997321422092518207454164697840075383462882470414181228021902214667719364750606342581623816754*x**416 + 428647024823638225908297293194549271108184555667591040436886408598153493697811620189258654162548871824539087063263348622694133549670195390811037190741378334476523830320478575940129944407259209517513241730643975914271156104273621803684307776*x**414 - 3233067973303592253109765111651336394165447615834406314740732380899995754822722159586170065475504964431728118218612264349318458233423168174961049149657169832939110908161711421233662437465904848035940355317199461940830340145195320805512443248*x**412 + 15277502658854666423772383419019649426700399031888225435613171350398362132105817863753951410840137067846367935337896622855883544813163072979297849519337366307537117707036877025788425126077741777796884670201771176971770022620095213928468429760*x**410 - 9104759569009468218111540318807462001603426946064871762199908884206113255758188092902492707987749554597135632424013868067985223517461400160163277162224714445267542119591162467669778157190967204146870348244177502401841556971183270340458391240*x**408 - 664380718096492578737654516730973402417540538037198055230709771772703287335996213379626508656334401303331560934346575519297862759270429654039788310290665976342842682433917573369635205256821534326428412002699828832419336109100078534963411480640*x**406 + 7695228354796753066639401153910022947478373502484812139139818648390017644402961860367069709264281551392656901710565537298680415075230273352675198572832487753634034969272037333606307826527316566332061052783099927445903494107257084466262602891856*x**404 - 50673865389952600886584284400673681750000785600114795907444275232025357208004598013799645073336082496070753658931574836570181615829603705330617293223946993281318375514073534505587985527833292825771045621459875129325014530077741682944489267035328*x**402 + 177666406462413965350030095433317981431021716078229915547022744627735857390547332138369634799820433218285910483921950158865087608368423414632152865678822912006915527153677016551171014518449339655119243024450659757511298236978121827991023838773975*x**400 + 353331398624243697448365764942073511767691501840326993458256146037834262828792572308090183696490714173509630156060797035132317914159862171453776838696671490894011009794197714446585788006764045343006742766287980451812686860793583587586790367612784*x**398 - 10062149045444726635309182350437994572807779046717180880641716013234940113649269935652631945062433037651343926444746465674580709220228002194203635264886129480271207423365407396823643417785905108471273304625791300754156615047100093688550571755120700*x**396 + 75385441963296532438707634828057708274151008175378824326507234142093436537943381997988153861828231154815520978721064419688741676418970487608107882654335671170183761173901441094048711303934762704528246884126048769460667705991905989700493706227716176*x**394 - 289720301119938695265833680935004421154704132599591413184692383736009468394453295523444085557600611681788464247437509740268956383915983909607906169293974941552117943679910230682946685319606149132350433107436698439148741738203064184994364853572148854*x**392 - 75834554344279023662180280152065059858032301786918482966421670172928599330988284753399016744560298949395056550760993755552291699641030121594392097394180373122859329299211308827990832914889756282801945230113638277439440211197842909691879970414292912*x**390 + 9289785689534974444569825170740340866864759850613653919370871832057185290747850445681615708631767597553545189780379613168726392553010566155709864021836122071144018116645470892345937368864583077494304396192513495506051585485166402403977367273389923876*x**388 - 67271666838199258645842562773685600731255607995349736396296497087148481439871403378583834578804176518179796202302322160158742350358047051677370677851397710428477171697371771906033548576436607253319704228547862716007895855573180717471921512928113458832*x**386 + 254847123265580142060517822956899669989508671234397128685080232024958931030576434911546249579961391157632671958352622279347079511223796502558278229284244634311678953625005098645470828961411543262994795531067047181827656477248021182746648526103713235115*x**384 - 266218588591326627573027245119473363884755267208288577834759903717499872724556803734905440653766512187637254896595069435440003237298544554917230048823342541387750319624712816152100958830148688395345865739121621490783314540726244433273167962724608478848*x**382 - 3100131144779887791031900400827404424953947016365030499155875849824969465378436463808994168001912652643780904437023761887074851832271175864155144592253502298295285528037474837540203612614573183714272046108827366055495981700872227160326238850574371284384*x**380 + 24775534337351800301321503593087756047154728272515962142168325513414747373591498068789869859841993470186381466177825292911651118620665427301702586451912947856513378572832012450000214163613725902201316977997492993743972649167887188867211318091591546353792*x**378 - 110901979127169390945926766688757280821990755194110640085301288797368329135465640804864130759247421544799292420441607381327610744231257337186509912814284671825302442803921753073891104486447635234683283646919147087741860780603669352530153584586249852817776*x**376 + 380474465534315681480491301004341206745923024694373719044587512295590275446587315751542647253356204705125674177893709788479400261281662762562605720723530543533764047152992398159469361219712314078067677822528731944527006317086065456815366852476652839911552*x**374 - 931008211289510994609799463806677385384688387245476171360819574136364975505088741881341143860283066298232156510018042246610081326544403962588231245117037830826558184358493790976765023510001873811242854769054319683024958883451475360269683121339089351704608*x**372 + 454746594724577537901462323628352742888132558369878148679542165162475470660625465538798614966665815258153987917587379995552554143610165875528814646886318860923960518515345267781755830860599680405450601853142461422594519107815491389916111022360285962137984*x**370 + 14399397042737080709614609485596828781580553241473745123709244212535767083724112181078203199593912183605133547406809001418549429925283101655625431661729107800313026503234754845989624061086207605506068228643827968292382885867633879168308414813416512120906172*x**368 - 110552127832004434293531517045068567823636818176415862515833430092359139887483662728129722222415803742087502705457344749008125940496913458004120573012450345247367819021787816123587055395831597418339967440863333793264258823659850622505295265884584369245880512*x**366 + 577378090153302033569049710168951795286238436362190625255097332386011134614336839460001483963235411627967652195772999880447256654208896324095731208839845066797891283478559963243134397468041971721769667619382344369352026385339136850131900769170225218631397360*x**364 - 2309995307010335515372467614303833375692004737490407680894993127723444928284432224419430151799151891173132950858771764091807000699374811596196944997710244766427763116410757805502911740654495756476231218889610243563446146644596718365833622884034029879449214528*x**362 + 8104194306419352082386514850329926943507627575563499111097138788608059066602682032448432893331811774854762079596211407320413427864175138298236541163611847187008155291203781467864980880401416681697855422575979882022182297214620547960323569497092447292296565816*x**360 - 21053726496137133380492758670367920566686505051308375052708809335275493501266622809573353014384652293264612415830836631768834582805361475628400211275468323531833889150162309564585051362833285456934444648442308692643780825835128870269754488088880517458574138944*x**358 + 36484228442991951007241208685355594111421686717673444690704036612402588049170015423319261264531079689391342669543655754231363901870432759497904491598661132899083484224802620792607313526199194293856664676595376916805595519837306134281779423230909663024636938736*x**356 + 69605480157965475164205730028027831401021175212851638369420804497913922802915986715879815355690287987258996242569318684676550899471914323929738297421073594327129109355088892117170614723161131395111447118236123563041986250346533668325420352506064581263309070144*x**354 - 865111609156631736695906235323273167567184646805390195623305827543076694143874229389328096491444279108366792727565749401511262103168794546873325946718058819432098291895947743229351522208303426542302925226930931065754018363147937495183583786375861487913318631044*x**352 + 5226123296179667990880859325659860148294936472986231639899408247950511475736577038626694355020610780878485658020973304536037560727704752581059157234618775558082349717814832912260140285919354941600786063313872146892853334865903212043875266056088050575075115539840*x**350 - 22992834432135204049880369253125037509380824923730074638913111420155017850203755060612639875932264370916958996544437995641853432730813427561546555661724553950923777071753529777531042104055851631486302056487455077954960031911931710948344917837841060541943099016480*x**348 + 90465156834397330755146156090490059895569425209771279030220671551069148307535934629876266294403287349221325588350617941546995001297952367952449505439916620850415553823007492539861668725942688691378693006611342531766828033552624509097163347993729860299744811312256*x**346 - 312868396558114200623447488754756156578444553944415352540686828772590817633548530864350394834319905829487135374243343038435370745869217706419672443176643013527246110975324060633355454175498242797418281824379437806052072039465198363156458965220796143177956530159856*x**344 + 1012721547938631335154916656625210803236513919333920968956752905256545151348663027814078400994766920729303681746215255132219463102149743183720560204543938696400293097992674717887721435505946658274975991578772617137536244279636694185494413748730847460557718559661184*x**342 - 3006217759488769382819816138916318362111975867453465358265800137836984117805214285285463929029709819235840143972804057751437829811266024079896571842290569020595999829655950264999962280353472554725295340971500990163562569907708599249330040199108898363734963586277024*x**340 + 8378108669004887639476455324313047332989567275888671896321972057455424786173705160467983413479977713145335929042715528943990569508522919879426947768121158128559284969746965186105121074985805248324316482532382478570635415414915474855111527531163847665859635607641472*x**338 - 21989792724987354479754921180590276466860196296225007727588210753938471148806962040355257658786390824445672703714343083332148112062287547828483290118565100532627020583700897723292102663744604136665742571980903416559077209146486424653342187639650030877833870580554711*x**336 + 53496675085807349208187889867636724646582149101429361336904303677680917089021047282232822319917495283868005291327384752104730823208960535181442612691911878074558082525049414838121539752104420240537379074632645283900135294763217639432950652591179299721660243889834960*x**334 - 124803619097157365076926265598125446177846723151881775819662439446921153947780746340788209753805601691751088460323075698800761840605671968011083336757412765057658875826926260390775226325840212182139389310721147406760289332283610300344114647889068189377863504879519732*x**332 + 264399828966160302391648756525423299349207552704397558856608833765753760031413138741586916930608749981961230849125245199565331260470658655399602333120659961194673265968238310831758643194522278032185403703936708840390726254464497672407709889283343138311037295675740016*x**330 - 548670400485200201788612879663842522998265178013665092452009337643103169934925834530881228286486706350791776442287721864572205931713691778929802331131279760943130762459406576473220288388193986732221905984894663707847936412154054497535944787130869403321666333586477970*x**328 + 979634526588648482669762532535274992278098078648452986054741378827077600740929606166454167766358432721975935496018762824374905322486902119732400981028281869735820015054393004144241827714303746061679633308829591748586522477266545932101778262178269246723189354125070192*x**326 - 1825500340310209426996992873944195989871914689568307324506153939546618031645698160892990417169489498083652646531980204841687524285119063167976369428860621745444810271724284317421384999118124578773509814774482929750137769240269972008886533042145501825170899178016053524*x**324 + 2513951628977024664530650238765085363356754950897603981510751973134018466520853737339670635799556859045214946012192121753997981708186564368061420066900313723603524887285906987979254103319682652919364309060502886222195309561231159306022678846828523009908552426898494928*x**322 - 4420557185773523102712706505478872459360513077059006884709673334118056382377022145489418876740814402063816233018636725578185385286425020729246244759598856255513960043408632740913011838601514446637538143249836243034818866715583663420999356531760123808182246419024348307*x**320 + 3524624048697182462250826254145454819552478378399159578432075587241702288415043222979975133718481837856212127491140285214715958383173869245289559108164820497953344890395470627304286127130581140907941459055332769098928260548985184265198546702537893565060681577594277568*x**318 - 8610670249110522865216556345413552202304978882764237595645872930305085098610699092179705733148718753002988673399292878934497224403656278424167464792533122373852874684572326044883931875917564650620203876476667282834991873565322319506875409824576930358829645616616884176*x**316 + 447560583936258848313570370503621909083307242082839326187347996803984378106271358811281328835686028511770931954215689435670419688681482117042072060065937143588442497114951190308303674533808824182718812645819329446175434231642620353684620587959300962361265148308108864*x**314 - 28293558186295982421157792289972675665546158864701585632402839791252055492337010404335357638265809912321020851663457577377389122370345068807664706601310558198777027374111469879541802167808393081243102543762504002589020667366837175478253299687181822294098899164860908152*x**312 + 13521592690040365855979110452021406607023497540509612274015137295778084188132856591969857862628072062121322871742062910439400197283388208322392924002622898709776947751636693319499158953029119947089442195254386506822326417843758218094681921679088900969948135857964067392*x**310 - 168116830371716779657268948097720393403418884471458441496315012769503425929148674885406950132471284154518839010244164664620364774561623064537363417464199045802037112562895809351687200760479914121531213589388103058081756344785612281154061048669703819206858037240404855312*x**308 + 198753913053009802018219367664125620811798052274750009901783252392381695741550083446408202085958275402293534017348144615901884894092610614436511854376960221364535215671820892503604276411224321235878686515910681498936787513101307647854612942617691406102660874528675671744*x**306 - 765035866946144929652166353307585120273139258185634797157510197872122316417766257117724585260380911198864387883235857106555073257012217944811548098752596674622480119092619252862846558309407279306537999246312780109408482651784400072600472569278398026989113814893033948814*x**304 + 1168780735891444844361125162690747627152111620468408269272519578492665183087047336525553803452980849011034775536347089269836041411125784182891582038756593809947794646705070457356394847030818835439933586763642893703986794228655027643702438982803267016648927508308308906464*x**302 - 1582865230801035378506042911935347705537755386496716665275317992777340410119386454904734503340434984095937173773773991332655646926360305857046553529112973518596707855547624641210452186635659664518270920678409261435865085910211337834903564098132838219509190738728578423576*x**300 + 5864784774335681921613156112659283405379445427345821033921402929635407148689308011562046557983286107214882419053733450874936450514116880500249546810744461089012776045823623972116937082375840735693266822819745355794210377193052653513342121206937136177711456687826604965792*x**298 + 4780171699798705872887885693086084708606939788995049345000687174712398475906119041919220467178643107653329037608669646276150860327431353773749551036752374074022827806097015968752981665481829070425275967999607534363552074171655076573473239200030697143752324927133309707764*x**296 + 28308899567902063216005948681136998441117835416502943314578102979896274055880437153280519867212951385912774571247379899214313592310740084984909678623313312504619033918193711365868702020095863022137442222885679839510472035667801747607671958882164900720654867911017741557664*x**294 + 48389818087320172670802943704283522681978960553176144631938311638352866651517669980765628537873218939481669777064022555904417571086835581500665109829926602576880044748841030409831588265510119352898198929920489625238685201620307224358310339198000261927413452585075171271784*x**292 + 101556723057211570833662083618051652858385247924863309505817632195514555714815665551920213178561553489820401232638612811794454867742218348843618455879247750749942872718046691588937425259792782986266736291504949265629431668146752508432040051393862182738082708506941999700448*x**290 + 143397193066450564390818485829649838157708064971441250383121322079080244979130378016668774836230617572876362222058498353871425241658748905221497233643670727350968201974932448327132751639654640135778162815957770951817995303616920723780012251465978484195365358883642229751490*x**288 + 149517159076622869665409287649287243087435917457119034002811231035618906789389669853816216686263890406372186189632235806567612256915854682376791809720689286605714722254352164242100601621907867873967947060904324842541646440104861012801492634610542393965011475501026055079872*x**286 - 108050827505265216172452539393407839100506522319048682602062733367491881433065619824748733328183812940849480260219657836786371272143999480068803149136672282878820520403902166233473543163473254252437895985394000736901666156444224553725643252849675760968397298490718101110736*x**284 - 711441318867212308115257003276578590201810822723389599305460060179937877330520346433056117246997596737390380848802617606154016999299117779664301175751224763615257168080425925088176492775679424294490315174234214400913697969709693665902521212451527599940122052178940072112832*x**282 - 2695851915646281758332265018884803472962895272050752126181483452708336000591985625847587781338518269243405327997986325559848483038297639508956030021342750865311451096489730769862525799311092369801693829501829978915671390230040887100804672639585863272539079258341339765214488*x**280 - 5492698862577826260166476990591459991437348822094682948789974165243457243875290594412870996138476929944808291514640510518237224625880023963136239413304020861344075681459894370529507217339603197087229158717312396265338678118004117531374558762798830377939802080044491000788672*x**278 - 11819239298180152030968584000367061626273753815794313793894993155812745253352168039695783209341101732390097848049931731328872059092438193648100747406537646923883594302326501721032886392206339180661193821663395124667744438777676175497271040674878310887577755340436573622791312*x**276 - 17540770341198103627034894975299160888823927817369010194896392653896906361934353400209727376506875932980481400213458999622090667855682692007712433929146290130773303384443456796720631867080816796841804775524787711832354361087309866415100657857985499571200907017653642958362688*x**274 - 26050458908066973697420949785610972263390391101112384160096470702979130014059523021202678937782230639017664874746748734577700692865952513363899641509005035122911566683903933282646350895717631151414677929954882196136891300185166232238224409056446040012404643859253128130823297*x**272 - 23011562956615630868321715232785341366485998989426002019105750957282716375974988620257702990523770312613109484003839207437269767093649832557308717876544352692456038435485745491734107242485034438496888003698341445495994386189644656987017691229991837319853729567958148131644560*x**270 - 5881977362623600480212899071588052636827892265210458757781766360920349287665276254442835783667557600534450081007419894642045335648192886274304568537572284835558454328679929081092839907697300205744280593200968040968783823270894158881989137768497788020318053428602163405986940*x**268 + 58398280979055744791157554686074703268402378912321699529878274269964980624704553171574183338819777988496424628981427179952964637251245457977697193433443480659013470897537819562979501887219683156626579980250446261015510587091116693589810608161239172327152913516176818172196944*x**266 + 191082158170796215349659340459921646114042436049874990869774498578045576013022676691139313253194833823746391379557891200417414761741595486559564523011774858003957910169812914218397492525786615334245411593594800307596912134180028886288323008452512191928586996565753708938149514*x**264 + 446520104986578936217847952170821782571226289305498462394739822267163796967928844424272681805579986326101246838410221716085665205884219293019130192317289464261622400187358140535440613741116839643789565535936571382104205539678643330287570023685031845289224720604407482803894352*x**262 + 874555750615387755972089163492643784024958876757879231096867596739290502533219591399825826272592481206769740871977726891685930017201658423713758487833864122166551369633930251227292842336107888897564285441240349253242943286407878888397402901914453252319475979913862918302363236*x**260 + 1535539408935568225002219841370396672442271741798590160064670210328921755478622059336576185087080643748873977619819521568986829233714456903339092735701552789802346491655405029531131823497213027720676832953239888158733998222938110969344035394409566772440206182746562017801921904*x**258 + 2498832252827768702087575487852943137158476251703304560133858648972362558909311831558755500633105109262838587040829607809894134541493523492207660616680458876742647695596237927680822354778148309769132307402107169224173854307052583401362372785153158847049355375041334284242950339*x**256 + 3797533172274866398171626582506268692476507745828950242647470393487620033350188220822554396782432636677855794970288361672901588206849813885485841186813825423864644828178211314335641473410501966687329404285708121470662446242773779592650545061494989310674502825870779375700293888*x**254 + 5491894022711631364956234585500828787838944122160393722605284661367023366388307517651178073491244432795814490776263964297113538680639676024432670125144067097866848678845409016858707707066946650853050579567010830344329133549222060818196978935917168669144467466706420006299510336*x**252 + 7556486247501127359344841777609878096076297977223023863786015903805654824262940384342814575907725485166985356788183461430503557269425224357844416075206231896570822844909057363967126877514711158405589980497551153697372066357449823475535701579652946376845044541228048617746154240*x**250 + 10002473545645908944614256845052420162975248606519482572846828845027170407218507436829727997340387724054699647521786982646381101643906050917086681654036793634020375661669649534711886907360807767197380875220257363690246575146285318145256969495750727695982031061566628902340074848*x**248 + 12722548678697126385515648833465964968949354897632083753224354829345737794120450452013821036036146363401167869630892909343935715601244622763676900039213933457548328804067970105329976519367471252439608774465511928990174339932691428575005694368178794538317138050305604332237026048*x**246 + 15633907430570801332025105576437946556199944378591461997567018852344448345705749327921325572622590532078619568590240790795276712439778709920650237992043518088534444944348367810760228487228175135251438194336795598445919223689383628389841939089862501424487538836935312319981473600*x**244 + 18549746602642095458164247394703819267047613409782291701409677170547325424892381240957255523410536725520870645787042554702987400010118664781602947973987988210872585803126976382433216320583387684541252369540395868985912670067746887222811498483775758382267742294186139930676115712*x**242 + 21300555429249408107582145187540909926629898783694743472266934128561644141019481754965359170103291128784273885031999879322796913952954132006231576567354294082681038260825376839065554618820054401019918540611221197400679588914402778193461445611126336960095948739123466719398574600*x**240 + 23690676602081155619882397793240476753522955819235837906492040202018305530919655332162276485773348940344256803835059044401742118918614967681687243745508431950655876692117597308948249614819458989519174160979822844479581802858839128488295867198497342813583585725960399852476865920*x**238 + 25538583047501325592023231248886184416763776658267982152090719137720815243497656462422587034029444335167436341985085060023435016076633121925636370240494492310173148155598785587171827037402476267281356704089496486358660709521636339329075833777571083611652693619977266992976333600*x**236 + 26719564801909975490169550724427033199230179723244703301149794069787927466253451059816276467804333087672059638482688966184158749789602923699744652716359523197222904397974892457393044408905371699490586011751467080590686121734364041681679527297325727820969844587190653776934137984*x**234 + 27114557995578674210920385815300458112642932888510345044994491410575297110326085391589427621161082463190031234481719265769001110994641619613786287361865428533180895754740971940616657953159338789636143007730129294745986598306684075855389508639434390925095172878198188022827896336*x**232 + 26719564801909975490169550724427033199230179723244703301149794069787927466253451059816276467804333087672059638482688966184158749789602923699744652716359523197222904397974892457393044408905371699490586011751467080590686121734364041681679527297325727820969844587190653776934137984*x**230 + 25538583047501325592023231248886184416763776658267982152090719137720815243497656462422587034029444335167436341985085060023435016076633121925636370240494492310173148155598785587171827037402476267281356704089496486358660709521636339329075833777571083611652693619977266992976333600*x**228 + 23690676602081155619882397793240476753522955819235837906492040202018305530919655332162276485773348940344256803835059044401742118918614967681687243745508431950655876692117597308948249614819458989519174160979822844479581802858839128488295867198497342813583585725960399852476865920*x**226 + 21300555429249408107582145187540909926629898783694743472266934128561644141019481754965359170103291128784273885031999879322796913952954132006231576567354294082681038260825376839065554618820054401019918540611221197400679588914402778193461445611126336960095948739123466719398574600*x**224 + 18549746602642095458164247394703819267047613409782291701409677170547325424892381240957255523410536725520870645787042554702987400010118664781602947973987988210872585803126976382433216320583387684541252369540395868985912670067746887222811498483775758382267742294186139930676115712*x**222 + 15633907430570801332025105576437946556199944378591461997567018852344448345705749327921325572622590532078619568590240790795276712439778709920650237992043518088534444944348367810760228487228175135251438194336795598445919223689383628389841939089862501424487538836935312319981473600*x**220 + 12722548678697126385515648833465964968949354897632083753224354829345737794120450452013821036036146363401167869630892909343935715601244622763676900039213933457548328804067970105329976519367471252439608774465511928990174339932691428575005694368178794538317138050305604332237026048*x**218 + 10002473545645908944614256845052420162975248606519482572846828845027170407218507436829727997340387724054699647521786982646381101643906050917086681654036793634020375661669649534711886907360807767197380875220257363690246575146285318145256969495750727695982031061566628902340074848*x**216 + 7556486247501127359344841777609878096076297977223023863786015903805654824262940384342814575907725485166985356788183461430503557269425224357844416075206231896570822844909057363967126877514711158405589980497551153697372066357449823475535701579652946376845044541228048617746154240*x**214 + 5491894022711631364956234585500828787838944122160393722605284661367023366388307517651178073491244432795814490776263964297113538680639676024432670125144067097866848678845409016858707707066946650853050579567010830344329133549222060818196978935917168669144467466706420006299510336*x**212 + 3797533172274866398171626582506268692476507745828950242647470393487620033350188220822554396782432636677855794970288361672901588206849813885485841186813825423864644828178211314335641473410501966687329404285708121470662446242773779592650545061494989310674502825870779375700293888*x**210 + 2498832252827768702087575487852943137158476251703304560133858648972362558909311831558755500633105109262838587040829607809894134541493523492207660616680458876742647695596237927680822354778148309769132307402107169224173854307052583401362372785153158847049355375041334284242950339*x**208 + 1535539408935568225002219841370396672442271741798590160064670210328921755478622059336576185087080643748873977619819521568986829233714456903339092735701552789802346491655405029531131823497213027720676832953239888158733998222938110969344035394409566772440206182746562017801921904*x**206 + 874555750615387755972089163492643784024958876757879231096867596739290502533219591399825826272592481206769740871977726891685930017201658423713758487833864122166551369633930251227292842336107888897564285441240349253242943286407878888397402901914453252319475979913862918302363236*x**204 + 446520104986578936217847952170821782571226289305498462394739822267163796967928844424272681805579986326101246838410221716085665205884219293019130192317289464261622400187358140535440613741116839643789565535936571382104205539678643330287570023685031845289224720604407482803894352*x**202 + 191082158170796215349659340459921646114042436049874990869774498578045576013022676691139313253194833823746391379557891200417414761741595486559564523011774858003957910169812914218397492525786615334245411593594800307596912134180028886288323008452512191928586996565753708938149514*x**200 + 58398280979055744791157554686074703268402378912321699529878274269964980624704553171574183338819777988496424628981427179952964637251245457977697193433443480659013470897537819562979501887219683156626579980250446261015510587091116693589810608161239172327152913516176818172196944*x**198 - 5881977362623600480212899071588052636827892265210458757781766360920349287665276254442835783667557600534450081007419894642045335648192886274304568537572284835558454328679929081092839907697300205744280593200968040968783823270894158881989137768497788020318053428602163405986940*x**196 - 23011562956615630868321715232785341366485998989426002019105750957282716375974988620257702990523770312613109484003839207437269767093649832557308717876544352692456038435485745491734107242485034438496888003698341445495994386189644656987017691229991837319853729567958148131644560*x**194 - 26050458908066973697420949785610972263390391101112384160096470702979130014059523021202678937782230639017664874746748734577700692865952513363899641509005035122911566683903933282646350895717631151414677929954882196136891300185166232238224409056446040012404643859253128130823297*x**192 - 17540770341198103627034894975299160888823927817369010194896392653896906361934353400209727376506875932980481400213458999622090667855682692007712433929146290130773303384443456796720631867080816796841804775524787711832354361087309866415100657857985499571200907017653642958362688*x**190 - 11819239298180152030968584000367061626273753815794313793894993155812745253352168039695783209341101732390097848049931731328872059092438193648100747406537646923883594302326501721032886392206339180661193821663395124667744438777676175497271040674878310887577755340436573622791312*x**188 - 5492698862577826260166476990591459991437348822094682948789974165243457243875290594412870996138476929944808291514640510518237224625880023963136239413304020861344075681459894370529507217339603197087229158717312396265338678118004117531374558762798830377939802080044491000788672*x**186 - 2695851915646281758332265018884803472962895272050752126181483452708336000591985625847587781338518269243405327997986325559848483038297639508956030021342750865311451096489730769862525799311092369801693829501829978915671390230040887100804672639585863272539079258341339765214488*x**184 - 711441318867212308115257003276578590201810822723389599305460060179937877330520346433056117246997596737390380848802617606154016999299117779664301175751224763615257168080425925088176492775679424294490315174234214400913697969709693665902521212451527599940122052178940072112832*x**182 - 108050827505265216172452539393407839100506522319048682602062733367491881433065619824748733328183812940849480260219657836786371272143999480068803149136672282878820520403902166233473543163473254252437895985394000736901666156444224553725643252849675760968397298490718101110736*x**180 + 149517159076622869665409287649287243087435917457119034002811231035618906789389669853816216686263890406372186189632235806567612256915854682376791809720689286605714722254352164242100601621907867873967947060904324842541646440104861012801492634610542393965011475501026055079872*x**178 + 143397193066450564390818485829649838157708064971441250383121322079080244979130378016668774836230617572876362222058498353871425241658748905221497233643670727350968201974932448327132751639654640135778162815957770951817995303616920723780012251465978484195365358883642229751490*x**176 + 101556723057211570833662083618051652858385247924863309505817632195514555714815665551920213178561553489820401232638612811794454867742218348843618455879247750749942872718046691588937425259792782986266736291504949265629431668146752508432040051393862182738082708506941999700448*x**174 + 48389818087320172670802943704283522681978960553176144631938311638352866651517669980765628537873218939481669777064022555904417571086835581500665109829926602576880044748841030409831588265510119352898198929920489625238685201620307224358310339198000261927413452585075171271784*x**172 + 28308899567902063216005948681136998441117835416502943314578102979896274055880437153280519867212951385912774571247379899214313592310740084984909678623313312504619033918193711365868702020095863022137442222885679839510472035667801747607671958882164900720654867911017741557664*x**170 + 4780171699798705872887885693086084708606939788995049345000687174712398475906119041919220467178643107653329037608669646276150860327431353773749551036752374074022827806097015968752981665481829070425275967999607534363552074171655076573473239200030697143752324927133309707764*x**168 + 5864784774335681921613156112659283405379445427345821033921402929635407148689308011562046557983286107214882419053733450874936450514116880500249546810744461089012776045823623972116937082375840735693266822819745355794210377193052653513342121206937136177711456687826604965792*x**166 - 1582865230801035378506042911935347705537755386496716665275317992777340410119386454904734503340434984095937173773773991332655646926360305857046553529112973518596707855547624641210452186635659664518270920678409261435865085910211337834903564098132838219509190738728578423576*x**164 + 1168780735891444844361125162690747627152111620468408269272519578492665183087047336525553803452980849011034775536347089269836041411125784182891582038756593809947794646705070457356394847030818835439933586763642893703986794228655027643702438982803267016648927508308308906464*x**162 - 765035866946144929652166353307585120273139258185634797157510197872122316417766257117724585260380911198864387883235857106555073257012217944811548098752596674622480119092619252862846558309407279306537999246312780109408482651784400072600472569278398026989113814893033948814*x**160 + 198753913053009802018219367664125620811798052274750009901783252392381695741550083446408202085958275402293534017348144615901884894092610614436511854376960221364535215671820892503604276411224321235878686515910681498936787513101307647854612942617691406102660874528675671744*x**158 - 168116830371716779657268948097720393403418884471458441496315012769503425929148674885406950132471284154518839010244164664620364774561623064537363417464199045802037112562895809351687200760479914121531213589388103058081756344785612281154061048669703819206858037240404855312*x**156 + 13521592690040365855979110452021406607023497540509612274015137295778084188132856591969857862628072062121322871742062910439400197283388208322392924002622898709776947751636693319499158953029119947089442195254386506822326417843758218094681921679088900969948135857964067392*x**154 - 28293558186295982421157792289972675665546158864701585632402839791252055492337010404335357638265809912321020851663457577377389122370345068807664706601310558198777027374111469879541802167808393081243102543762504002589020667366837175478253299687181822294098899164860908152*x**152 + 447560583936258848313570370503621909083307242082839326187347996803984378106271358811281328835686028511770931954215689435670419688681482117042072060065937143588442497114951190308303674533808824182718812645819329446175434231642620353684620587959300962361265148308108864*x**150 - 8610670249110522865216556345413552202304978882764237595645872930305085098610699092179705733148718753002988673399292878934497224403656278424167464792533122373852874684572326044883931875917564650620203876476667282834991873565322319506875409824576930358829645616616884176*x**148 + 3524624048697182462250826254145454819552478378399159578432075587241702288415043222979975133718481837856212127491140285214715958383173869245289559108164820497953344890395470627304286127130581140907941459055332769098928260548985184265198546702537893565060681577594277568*x**146 - 4420557185773523102712706505478872459360513077059006884709673334118056382377022145489418876740814402063816233018636725578185385286425020729246244759598856255513960043408632740913011838601514446637538143249836243034818866715583663420999356531760123808182246419024348307*x**144 + 2513951628977024664530650238765085363356754950897603981510751973134018466520853737339670635799556859045214946012192121753997981708186564368061420066900313723603524887285906987979254103319682652919364309060502886222195309561231159306022678846828523009908552426898494928*x**142 - 1825500340310209426996992873944195989871914689568307324506153939546618031645698160892990417169489498083652646531980204841687524285119063167976369428860621745444810271724284317421384999118124578773509814774482929750137769240269972008886533042145501825170899178016053524*x**140 + 979634526588648482669762532535274992278098078648452986054741378827077600740929606166454167766358432721975935496018762824374905322486902119732400981028281869735820015054393004144241827714303746061679633308829591748586522477266545932101778262178269246723189354125070192*x**138 - 548670400485200201788612879663842522998265178013665092452009337643103169934925834530881228286486706350791776442287721864572205931713691778929802331131279760943130762459406576473220288388193986732221905984894663707847936412154054497535944787130869403321666333586477970*x**136 + 264399828966160302391648756525423299349207552704397558856608833765753760031413138741586916930608749981961230849125245199565331260470658655399602333120659961194673265968238310831758643194522278032185403703936708840390726254464497672407709889283343138311037295675740016*x**134 - 124803619097157365076926265598125446177846723151881775819662439446921153947780746340788209753805601691751088460323075698800761840605671968011083336757412765057658875826926260390775226325840212182139389310721147406760289332283610300344114647889068189377863504879519732*x**132 + 53496675085807349208187889867636724646582149101429361336904303677680917089021047282232822319917495283868005291327384752104730823208960535181442612691911878074558082525049414838121539752104420240537379074632645283900135294763217639432950652591179299721660243889834960*x**130 - 21989792724987354479754921180590276466860196296225007727588210753938471148806962040355257658786390824445672703714343083332148112062287547828483290118565100532627020583700897723292102663744604136665742571980903416559077209146486424653342187639650030877833870580554711*x**128 + 8378108669004887639476455324313047332989567275888671896321972057455424786173705160467983413479977713145335929042715528943990569508522919879426947768121158128559284969746965186105121074985805248324316482532382478570635415414915474855111527531163847665859635607641472*x**126 - 3006217759488769382819816138916318362111975867453465358265800137836984117805214285285463929029709819235840143972804057751437829811266024079896571842290569020595999829655950264999962280353472554725295340971500990163562569907708599249330040199108898363734963586277024*x**124 + 1012721547938631335154916656625210803236513919333920968956752905256545151348663027814078400994766920729303681746215255132219463102149743183720560204543938696400293097992674717887721435505946658274975991578772617137536244279636694185494413748730847460557718559661184*x**122 - 312868396558114200623447488754756156578444553944415352540686828772590817633548530864350394834319905829487135374243343038435370745869217706419672443176643013527246110975324060633355454175498242797418281824379437806052072039465198363156458965220796143177956530159856*x**120 + 90465156834397330755146156090490059895569425209771279030220671551069148307535934629876266294403287349221325588350617941546995001297952367952449505439916620850415553823007492539861668725942688691378693006611342531766828033552624509097163347993729860299744811312256*x**118 - 22992834432135204049880369253125037509380824923730074638913111420155017850203755060612639875932264370916958996544437995641853432730813427561546555661724553950923777071753529777531042104055851631486302056487455077954960031911931710948344917837841060541943099016480*x**116 + 5226123296179667990880859325659860148294936472986231639899408247950511475736577038626694355020610780878485658020973304536037560727704752581059157234618775558082349717814832912260140285919354941600786063313872146892853334865903212043875266056088050575075115539840*x**114 - 865111609156631736695906235323273167567184646805390195623305827543076694143874229389328096491444279108366792727565749401511262103168794546873325946718058819432098291895947743229351522208303426542302925226930931065754018363147937495183583786375861487913318631044*x**112 + 69605480157965475164205730028027831401021175212851638369420804497913922802915986715879815355690287987258996242569318684676550899471914323929738297421073594327129109355088892117170614723161131395111447118236123563041986250346533668325420352506064581263309070144*x**110 + 36484228442991951007241208685355594111421686717673444690704036612402588049170015423319261264531079689391342669543655754231363901870432759497904491598661132899083484224802620792607313526199194293856664676595376916805595519837306134281779423230909663024636938736*x**108 - 21053726496137133380492758670367920566686505051308375052708809335275493501266622809573353014384652293264612415830836631768834582805361475628400211275468323531833889150162309564585051362833285456934444648442308692643780825835128870269754488088880517458574138944*x**106 + 8104194306419352082386514850329926943507627575563499111097138788608059066602682032448432893331811774854762079596211407320413427864175138298236541163611847187008155291203781467864980880401416681697855422575979882022182297214620547960323569497092447292296565816*x**104 - 2309995307010335515372467614303833375692004737490407680894993127723444928284432224419430151799151891173132950858771764091807000699374811596196944997710244766427763116410757805502911740654495756476231218889610243563446146644596718365833622884034029879449214528*x**102 + 577378090153302033569049710168951795286238436362190625255097332386011134614336839460001483963235411627967652195772999880447256654208896324095731208839845066797891283478559963243134397468041971721769667619382344369352026385339136850131900769170225218631397360*x**100 - 110552127832004434293531517045068567823636818176415862515833430092359139887483662728129722222415803742087502705457344749008125940496913458004120573012450345247367819021787816123587055395831597418339967440863333793264258823659850622505295265884584369245880512*x**98 + 14399397042737080709614609485596828781580553241473745123709244212535767083724112181078203199593912183605133547406809001418549429925283101655625431661729107800313026503234754845989624061086207605506068228643827968292382885867633879168308414813416512120906172*x**96 + 454746594724577537901462323628352742888132558369878148679542165162475470660625465538798614966665815258153987917587379995552554143610165875528814646886318860923960518515345267781755830860599680405450601853142461422594519107815491389916111022360285962137984*x**94 - 931008211289510994609799463806677385384688387245476171360819574136364975505088741881341143860283066298232156510018042246610081326544403962588231245117037830826558184358493790976765023510001873811242854769054319683024958883451475360269683121339089351704608*x**92 + 380474465534315681480491301004341206745923024694373719044587512295590275446587315751542647253356204705125674177893709788479400261281662762562605720723530543533764047152992398159469361219712314078067677822528731944527006317086065456815366852476652839911552*x**90 - 110901979127169390945926766688757280821990755194110640085301288797368329135465640804864130759247421544799292420441607381327610744231257337186509912814284671825302442803921753073891104486447635234683283646919147087741860780603669352530153584586249852817776*x**88 + 24775534337351800301321503593087756047154728272515962142168325513414747373591498068789869859841993470186381466177825292911651118620665427301702586451912947856513378572832012450000214163613725902201316977997492993743972649167887188867211318091591546353792*x**86 - 3100131144779887791031900400827404424953947016365030499155875849824969465378436463808994168001912652643780904437023761887074851832271175864155144592253502298295285528037474837540203612614573183714272046108827366055495981700872227160326238850574371284384*x**84 - 266218588591326627573027245119473363884755267208288577834759903717499872724556803734905440653766512187637254896595069435440003237298544554917230048823342541387750319624712816152100958830148688395345865739121621490783314540726244433273167962724608478848*x**82 + 254847123265580142060517822956899669989508671234397128685080232024958931030576434911546249579961391157632671958352622279347079511223796502558278229284244634311678953625005098645470828961411543262994795531067047181827656477248021182746648526103713235115*x**80 - 67271666838199258645842562773685600731255607995349736396296497087148481439871403378583834578804176518179796202302322160158742350358047051677370677851397710428477171697371771906033548576436607253319704228547862716007895855573180717471921512928113458832*x**78 + 9289785689534974444569825170740340866864759850613653919370871832057185290747850445681615708631767597553545189780379613168726392553010566155709864021836122071144018116645470892345937368864583077494304396192513495506051585485166402403977367273389923876*x**76 - 75834554344279023662180280152065059858032301786918482966421670172928599330988284753399016744560298949395056550760993755552291699641030121594392097394180373122859329299211308827990832914889756282801945230113638277439440211197842909691879970414292912*x**74 - 289720301119938695265833680935004421154704132599591413184692383736009468394453295523444085557600611681788464247437509740268956383915983909607906169293974941552117943679910230682946685319606149132350433107436698439148741738203064184994364853572148854*x**72 + 75385441963296532438707634828057708274151008175378824326507234142093436537943381997988153861828231154815520978721064419688741676418970487608107882654335671170183761173901441094048711303934762704528246884126048769460667705991905989700493706227716176*x**70 - 10062149045444726635309182350437994572807779046717180880641716013234940113649269935652631945062433037651343926444746465674580709220228002194203635264886129480271207423365407396823643417785905108471273304625791300754156615047100093688550571755120700*x**68 + 353331398624243697448365764942073511767691501840326993458256146037834262828792572308090183696490714173509630156060797035132317914159862171453776838696671490894011009794197714446585788006764045343006742766287980451812686860793583587586790367612784*x**66 + 177666406462413965350030095433317981431021716078229915547022744627735857390547332138369634799820433218285910483921950158865087608368423414632152865678822912006915527153677016551171014518449339655119243024450659757511298236978121827991023838773975*x**64 - 50673865389952600886584284400673681750000785600114795907444275232025357208004598013799645073336082496070753658931574836570181615829603705330617293223946993281318375514073534505587985527833292825771045621459875129325014530077741682944489267035328*x**62 + 7695228354796753066639401153910022947478373502484812139139818648390017644402961860367069709264281551392656901710565537298680415075230273352675198572832487753634034969272037333606307826527316566332061052783099927445903494107257084466262602891856*x**60 - 664380718096492578737654516730973402417540538037198055230709771772703287335996213379626508656334401303331560934346575519297862759270429654039788310290665976342842682433917573369635205256821534326428412002699828832419336109100078534963411480640*x**58 - 9104759569009468218111540318807462001603426946064871762199908884206113255758188092902492707987749554597135632424013868067985223517461400160163277162224714445267542119591162467669778157190967204146870348244177502401841556971183270340458391240*x**56 + 15277502658854666423772383419019649426700399031888225435613171350398362132105817863753951410840137067846367935337896622855883544813163072979297849519337366307537117707036877025788425126077741777796884670201771176971770022620095213928468429760*x**54 - 3233067973303592253109765111651336394165447615834406314740732380899995754822722159586170065475504964431728118218612264349318458233423168174961049149657169832939110908161711421233662437465904848035940355317199461940830340145195320805512443248*x**52 + 428647024823638225908297293194549271108184555667591040436886408598153493697811620189258654162548871824539087063263348622694133549670195390811037190741378334476523830320478575940129944407259209517513241730643975914271156104273621803684307776*x**50 - 35353691708301992410190699852223061741038621704021253447498646063658910528758193696812951716847453421735435486515540666119663691927407539508478640997321422092518207454164697840075383462882470414181228021902214667719364750606342581623816754*x**48 + 202115177527082545928868282951232864757797607268878880323931194926979067647746451276532394187759316492015086901316370499208348448354079603088118622549848077432895373555062525284014271840407964307697858562344383796868316862677022825603104*x**46 + 530198670769717508107119999035467650720491604379102465623736640097542123337257832933743666587202270753780861118052018205800101527797800350062899677718230808698023034575336341488732961938794149676696994220932147155987135719304364112135576*x**44 - 110128584211100218825622986816043436582906688094273814140203199048236852740511897922606860800770979036710689159028482619253413001658926410250931878435683752375750644831910648527549114926086004686610319246790687362927609141371640008432032*x**42 + 14005151606023865433464696992939057387888193008944071023879894949842577670288293912023970519008389072638819588385758144065890674556999854308139717854893177483087749367504650404467371050149567710250776488990709973065741815453394264145612*x**40 - 1199335264839001873994163480851705389714743433671817300103850646074222355438661065159628915215268094185154653555894556935370951026989969698575445234772830048514546329688266423232113935911179892198738137801287331677107034155198881348000*x**38 + 49359742052823721423833543827918884967379226745415262103009857623002186050127649266161470504792814571226034467835892979304205063192491409564000844067067933013138348005619843992694954487299628264270865449779832031880178279008936356888*x**36 + 4572447377044594181304299485352131807345766274658712481151257657700416539661826097150659759242710478482895353616831375195316912322772974595721173512934664053462616581525782630296218180561293425133436751739438903680346820924149364768*x**34 - 1265240301446057812168551275521035189817079616621753667040055965613381107337392493325821440576155264134441109026837599339117980497552418781594404475477801880194380037407513576198321922821252378694008953735007696018811539386877520706*x**32 + 163578191971142331561998870183951938376834726890671009474566670813746345313923794539425915546510474059701960868862672020269530723074985841476906154157717660197623482699111373404133897360728832417154221644422859652915362622811250240*x**30 - 15190823368188226632377036208508771959757480600173044888535115704078894520250490057407179583781490869345445783174144009732025688104982732836924139290547240906914626499371258441781110862533954866545879371840281803405371949116770992*x**28 + 1093573481872720675150634933058735391082321864043190218616731968663825276089584571785971010057324556043538884346880614767086222664074190203835940528222341857623513066673357523511285063918585249515862963382897767994225584316855488*x**26 - 61599073695082446566986930164997637768355206980858817675460874824660788904872240259231765795622229384094407705457488902651789190626080157373810015099398159309148017358402043969620109911304662331634253449434016437838023910839464*x**24 + 2654527972986791685971652706213443422287265383021567814495094611814612007593799212220217890765912900323925400092936837215784711403622084261800906271841480335215429764300320859016816312150205109745998372586657215917813151881408*x**22 - 83726063525814198956348013876920242757234384427627131240483891792489869780934517153645935902135455619326602660505864656640143786089261615125196538854357747030372044023497270640740138698178594187404059289463333393134275309552*x**20 + 1880005509258276481760101777553652560236263128246180616720200158695828997313662085028715759217333173570083714436842316503829445994473342467785504540288818405846314833934800551925318560060431764786042832343433057050885963328*x**18 - 37696753096560342038567998031820375133953301999274000051849880623934270233555433862687380737250194110713541932559135773996526813316032707016475224769942338178866511775640094682647500230557368361752849430530995021554299971*x**16 + 1166920074689951366715878018403973420405249981195335408272714855307251486052110362763647232841117357842575413452042891949698887148744121218551965073851678976893298496143447552715254646271943024041315172835607298917023568*x**14 - 33101287313786521949964451228815497680572448872635088331510638014750858477493150012022841004161781210383936526192180231756566384301863654371352517215656768710451822735818956560352165079825453344334306272428650271067700*x**12 + 395135726692573904787114746273563267360008061840762307485955631139502381345937254214033549040622585717173337687086836596224292803002384822225086866995117950588584555567085954056034462571210537345723471367546908927984*x**10 - 2653368972150255832559399869486272756801091592981932046139648356537808454978150064525141435664231242764961959312507663638894060398180159406677775283931891511240983145674322662793817105263098631728827275573869161602*x**8 + 165938515059761389865371400666466461107000953112921441513619526385741617763995682799130884345587948313285361098167107601952604001451669907856871759008102958649502223812302684309169661749732315415080042871668320240*x**6 - 2648069512544091206782307786986107273845397939831934254229407397818050471119498465209151663605490014647844626321751011281326218357280445997254388506590076454597482740158284833339275622099255350431139832353675412*x**4 + 2143965818543641890463855844222719540080254360775951892249499403473079501618408117629605717500579007143318344541687634984586314425999339016302967926074983037038824801788395011498719647173358212723241378778448*x**2 + 3551855001948293851297579891775464700720952171868719289087887814295798996389373665201714530422970410733722895125138444751122036943459369238165048762864950281520860151407999465715916421309171168006953901289


def p3(x):  # 19931 characters.
  return 5342461258696746779246163367309034494313862*x**232 - 343901496840788220536394897161647632834740166*x**231 - 1101606435167682945962053785837367323287550795*x**230 - 46176248460632454993566474903141516915905507602*x**229 + 267745041078339728718829323491823485648611509075*x**228 + 4165788795039383913458998699516849048093601222154*x**227 - 16714097391981124143919368871194489081568156498829*x**226 - 124653745938328157645235690869972438633299932187312*x**225 + 994094718502169438650880421475530859395691704038586*x**224 + 8297597824215279038601613271357249730104883352097954*x**223 - 7054214831572517594986834072143308327782644293185038*x**222 - 248372713477907454054281696134005741601593352605391220*x**221 - 874870141345466316748202024514972971161298515627593564*x**220 - 32546698356149024075447993718812488522533508770616560*x**219 + 3604453477420276028967863655241374419102993084965928794*x**218 - 41972958702784147951502564982637381892310288623378010846*x**217 - 351831097299892229323820333059285593680778068048681099372*x**216 - 523666314221599472734156229541303873011130549327421462070*x**215 + 7606130824809114774169125163050241031670501086908247580592*x**214 + 69433746717971116250950834311975943768202841598325737497204*x**213 + 339481536465360817591609241530991674770230210953181247818982*x**212 + 1146883882388046493075688528470359008166736145458491910744356*x**211 + 2666835367997140476565886832656058567186588945417383866736264*x**210 + 2331173199459810826093753529811859050244361607789740644348578*x**209 - 21169779835515554708923206279097593713510071706332193525713084*x**208 - 210832006703619439964729905461843615100709034185061545986924886*x**207 - 1447218465272032228190652691033898188136399066530930374705042174*x**206 - 8558508149831958802177156961244329178747372643790805180375254400*x**205 - 44989658846866127887147232162158724083237462365343062209126871628*x**204 - 213704768526240402063174896519677570643848169853415260385628351092*x**203 - 936797089830906385558520051107521192385164098922604696150844459142*x**202 - 3878838328353351243517673018843240451345328275505155482068408321110*x**201 - 15475851601045843150533400822730414413216503786584313790592165826282*x**200 - 60228232450758066013629869162610701855656764891395901234044819366516*x**199 - 229454898767906433802617874585513514901725870768831485174705373687155*x**198 - 854225945785213527761918335230525561954380852466906935417811964418218*x**197 - 3099702897342323214031261807357786008633383537416544013970843094334143*x**196 - 10959938308204688916896983741820989422695960323681408261131762283744654*x**195 - 37852391664767770885108573413381259134858535912349118349507640045336245*x**194 - 128185593666572540972888281946738889084585519988163230716493395785704862*x**193 - 427051317884947100461681452284849364078209995456323971917991104687851766*x**192 - 1401648160392559140249850935815147712158194475069115023118675061386320756*x**191 - 4529855251390834020694776508645288045957338922650295314169070346473321748*x**190 - 14392802257999347776819458205764212324190860403054784120122865653689130472*x**189 - 44900652321728848463990116553617094278006893634279564611796321636361457192*x**188 - 137493900451328041463911461694620927324206936531249771890956064803044913904*x**187 - 413608770686224592604230643419507118174319843027368583070996501364629155236*x**186 - 1223989943919378257495492137833469516625322050121217761713574614709074458868*x**185 - 3567862558991963564579021924933989636575248415747736290249941694169031774024*x**184 - 10251496658131367515044991089603190795657161629355582786901200148334086627572*x**183 - 29036730168489459157385045532874863270778392077261378260415340248370509678040*x**182 - 81057480749675601305101880712708400620188462716347218820247490449283355726920*x**181 - 222999676525155156830835488772418133062207098705437153545418068706696459158308*x**180 - 604902162953970124662441827692022904963302757295704730420968787642131010097928*x**179 - 1619485354194845855584693639135376816489330826167683643996530210119106655236920*x**178 - 4284854058016699001213934805262290524881799283517989060556416165747770905184340*x**177 - 11215792519882507072556742358256059496644734407663136611627634211100218139751432*x**176 - 29056355618939718655061881485643735671259886084630824202695910551446662140740372*x**175 - 74465676839528214093491872720867136634614474732752225004620879554804055638302276*x**174 - 188529580597258104297186889198156327683088076249715098413146105834310226630292656*x**173 - 470598870946879180962282606451767882857043682507574181051818069342388954737103464*x**172 - 1155599566192568910057727067978128779779082662957949597911939322541385589583535592*x**171 - 2785679997110308034472914865769592457355302650466555188524274685606596821606734132*x**170 - 6580333330298038018849236424099753758261118466098180175812151754815742400387916692*x**169 - 15211351859679407482300831744944514513389003551582144909181379682176575802800111010*x**168 - 34378243609474139095017698055796009112816038130550207080885041277028426498466820818*x**167 - 75917277637086579828096699490511352508925014251426354943066116426907121373174856495*x**166 - 163754955722987239009097179860704541626321669176620539795095112842702805561754334730*x**165 - 344959753690175790085916529402179451556299376253785688195212521846626922193067300021*x**164 - 709600701769226251032249001346295801788936106739586301815800535362989548697367112990*x**163 - 1425206248610507762206920622897807611748587518719620698114061448572832102257385899849*x**162 - 2794301421114561056229189059295765101531197283522169271728312211701171293324227351604*x**161 - 5346355693318049216533504534598735344634519685028775259187554902657827593765537253438*x**160 - 9977208057554519475774058694855573110396918179208057704745353719023452745193131491034*x**159 - 18146725839150854075065429277963032864167514935831357738777607660871860431140068646826*x**158 - 32133350883999571115281199385412967944725846872363257739685542188630372429970569294924*x**157 - 55312036762261388645707343198191873596086036156859529611810567944725011358665657236500*x**156 - 92352996992602048722885724791132732438384456845763494309943832775416074103236424954976*x**155 - 149106842919755748755205989146756368817946180522507518609257434284274292266381919910386*x**154 - 231710501613910140575982239835222370858824599971420231562906790723240590957164766372570*x**153 - 344070273296698124911636887706195396597139183951499812547534805871005797434720917937508*x**152 - 482298527431897517839099067520240417576264292962319881881514422109202759852323496310130*x**151 - 623845802251554487410255030786425482555533699829885322837212624877250582473990624308472*x**150 - 707947450911522937261820850701964771697163030656409836009782342011477372814699180508740*x**149 - 602609120759117246586640070936085444653321952881190598086345898474950174191527909515654*x**148 - 51791397390896436601372620002125357853567001486327703388505036586054918510015153065172*x**147 + 1405044017746431228253116036410497613540156170359875636954198805619438553964441058867520*x**146 + 4549889603322174225703494554934753700920933254272316582840342173312138656748638787913414*x**145 + 10648469286152651029656261243166463685635563125174359968975329838004960985909471213860108*x**144 + 21664791888505186385592773356985370679979067163390995198098649712203920229273929530766542*x**143 + 40530425492354516102862462130804635201366733785970821118319180760313267865365133327963734*x**142 + 71463083927752666962655174582222646174939107369748759449376831428960202103327151960486096*x**141 + 120317600275658673317384948248655163430848424668031305226543444118319208936860791840810300*x**140 + 194937558199871132093524647612918775042724174878693450790083341034527269640445266803523252*x**139 + 305459118076088369587475296549314775507018568173025901670237048360727450609457874265788414*x**138 + 464502416460553104584599259213735973145248002240877578275233046220863028833898516459713614*x**137 + 687173910697207837013890396540695836717142602186787076024615533216596348144548170798822894*x**136 + 990799422585857406919819660323429087996196280559057655463529701210786651778543189454550168*x**135 + 1394316531807081048119262011124955053500846351047528274675232016308908960456806857113599113*x**134 + 1917279338039497704577673326870354049313446981499000316333067496334004501839177099870903358*x**133 + 2578469095538173568817064907278275654278968896479699707895308194909898740580408038903184417*x**132 + 3394158234042703610108419548297025698281000577171394808662767795751105839544534272080687146*x**131 + 4376136621178117386063838721345449585626100640577704878841970459076254236460498958369931503*x**130 + 5529668264363057347720574392081698075085054001590976106453501850697111126884253911735837942*x**129 + 6851592926062600300470537383367337831349584309956455052750035910444115071766096213315833234*x**128 + 8328809686669623310351310886965029759693392396959157938095778348777993748068235171884202312*x**127 + 9937370585472176934534816326593465314468470119556100016577309681259680363324418761777583240*x**126 + 11642369416626756854825519102768875122621499675751768114590419383190957705624466783854466384*x**125 + 13398737124318044832597191651833913694510480814354735003557736382252881976728877943840258320*x**124 + 15152960615094213444239956306958406239238532866058421111539363853278384506857979002614900128*x**123 + 16845640032269512737637035881543424704888044601898517912205193174905596507454403800638047016*x**122 + 18414705836917631399925243279596685910573293158484620930038843354274677857148298756834467400*x**121 + 19799044749760205175331438592206556000181778937409985574544936117648305562694374301600117968*x**120 + 20942241485407771884471316998049433449652842253983403537971493597057820241741298483658472328*x**119 + 21796134066907429856033670584458688576931140131543075942949358454722940854860178919352700560*x**118 + 22323901525328562467137092548588442053108308032642855834593195373720250299135748455155764944*x**117 + 22502447288732026111988530353925462119185624338601577886768895334629701799904533724728807304*x**116 + 22323901525328562467137092548588442053108308032642855834593195373720250299135748455155764944*x**115 + 21796134066907429856033670584458688576931140131543075942949358454722940854860178919352700560*x**114 + 20942241485407771884471316998049433449652842253983403537971493597057820241741298483658472328*x**113 + 19799044749760205175331438592206556000181778937409985574544936117648305562694374301600117968*x**112 + 18414705836917631399925243279596685910573293158484620930038843354274677857148298756834467400*x**111 + 16845640032269512737637035881543424704888044601898517912205193174905596507454403800638047016*x**110 + 15152960615094213444239956306958406239238532866058421111539363853278384506857979002614900128*x**109 + 13398737124318044832597191651833913694510480814354735003557736382252881976728877943840258320*x**108 + 11642369416626756854825519102768875122621499675751768114590419383190957705624466783854466384*x**107 + 9937370585472176934534816326593465314468470119556100016577309681259680363324418761777583240*x**106 + 8328809686669623310351310886965029759693392396959157938095778348777993748068235171884202312*x**105 + 6851592926062600300470537383367337831349584309956455052750035910444115071766096213315833234*x**104 + 5529668264363057347720574392081698075085054001590976106453501850697111126884253911735837942*x**103 + 4376136621178117386063838721345449585626100640577704878841970459076254236460498958369931503*x**102 + 3394158234042703610108419548297025698281000577171394808662767795751105839544534272080687146*x**101 + 2578469095538173568817064907278275654278968896479699707895308194909898740580408038903184417*x**100 + 1917279338039497704577673326870354049313446981499000316333067496334004501839177099870903358*x**99 + 1394316531807081048119262011124955053500846351047528274675232016308908960456806857113599113*x**98 + 990799422585857406919819660323429087996196280559057655463529701210786651778543189454550168*x**97 + 687173910697207837013890396540695836717142602186787076024615533216596348144548170798822894*x**96 + 464502416460553104584599259213735973145248002240877578275233046220863028833898516459713614*x**95 + 305459118076088369587475296549314775507018568173025901670237048360727450609457874265788414*x**94 + 194937558199871132093524647612918775042724174878693450790083341034527269640445266803523252*x**93 + 120317600275658673317384948248655163430848424668031305226543444118319208936860791840810300*x**92 + 71463083927752666962655174582222646174939107369748759449376831428960202103327151960486096*x**91 + 40530425492354516102862462130804635201366733785970821118319180760313267865365133327963734*x**90 + 21664791888505186385592773356985370679979067163390995198098649712203920229273929530766542*x**89 + 10648469286152651029656261243166463685635563125174359968975329838004960985909471213860108*x**88 + 4549889603322174225703494554934753700920933254272316582840342173312138656748638787913414*x**87 + 1405044017746431228253116036410497613540156170359875636954198805619438553964441058867520*x**86 - 51791397390896436601372620002125357853567001486327703388505036586054918510015153065172*x**85 - 602609120759117246586640070936085444653321952881190598086345898474950174191527909515654*x**84 - 707947450911522937261820850701964771697163030656409836009782342011477372814699180508740*x**83 - 623845802251554487410255030786425482555533699829885322837212624877250582473990624308472*x**82 - 482298527431897517839099067520240417576264292962319881881514422109202759852323496310130*x**81 - 344070273296698124911636887706195396597139183951499812547534805871005797434720917937508*x**80 - 231710501613910140575982239835222370858824599971420231562906790723240590957164766372570*x**79 - 149106842919755748755205989146756368817946180522507518609257434284274292266381919910386*x**78 - 92352996992602048722885724791132732438384456845763494309943832775416074103236424954976*x**77 - 55312036762261388645707343198191873596086036156859529611810567944725011358665657236500*x**76 - 32133350883999571115281199385412967944725846872363257739685542188630372429970569294924*x**75 - 18146725839150854075065429277963032864167514935831357738777607660871860431140068646826*x**74 - 9977208057554519475774058694855573110396918179208057704745353719023452745193131491034*x**73 - 5346355693318049216533504534598735344634519685028775259187554902657827593765537253438*x**72 - 2794301421114561056229189059295765101531197283522169271728312211701171293324227351604*x**71 - 1425206248610507762206920622897807611748587518719620698114061448572832102257385899849*x**70 - 709600701769226251032249001346295801788936106739586301815800535362989548697367112990*x**69 - 344959753690175790085916529402179451556299376253785688195212521846626922193067300021*x**68 - 163754955722987239009097179860704541626321669176620539795095112842702805561754334730*x**67 - 75917277637086579828096699490511352508925014251426354943066116426907121373174856495*x**66 - 34378243609474139095017698055796009112816038130550207080885041277028426498466820818*x**65 - 15211351859679407482300831744944514513389003551582144909181379682176575802800111010*x**64 - 6580333330298038018849236424099753758261118466098180175812151754815742400387916692*x**63 - 2785679997110308034472914865769592457355302650466555188524274685606596821606734132*x**62 - 1155599566192568910057727067978128779779082662957949597911939322541385589583535592*x**61 - 470598870946879180962282606451767882857043682507574181051818069342388954737103464*x**60 - 188529580597258104297186889198156327683088076249715098413146105834310226630292656*x**59 - 74465676839528214093491872720867136634614474732752225004620879554804055638302276*x**58 - 29056355618939718655061881485643735671259886084630824202695910551446662140740372*x**57 - 11215792519882507072556742358256059496644734407663136611627634211100218139751432*x**56 - 4284854058016699001213934805262290524881799283517989060556416165747770905184340*x**55 - 1619485354194845855584693639135376816489330826167683643996530210119106655236920*x**54 - 604902162953970124662441827692022904963302757295704730420968787642131010097928*x**53 - 222999676525155156830835488772418133062207098705437153545418068706696459158308*x**52 - 81057480749675601305101880712708400620188462716347218820247490449283355726920*x**51 - 29036730168489459157385045532874863270778392077261378260415340248370509678040*x**50 - 10251496658131367515044991089603190795657161629355582786901200148334086627572*x**49 - 3567862558991963564579021924933989636575248415747736290249941694169031774024*x**48 - 1223989943919378257495492137833469516625322050121217761713574614709074458868*x**47 - 413608770686224592604230643419507118174319843027368583070996501364629155236*x**46 - 137493900451328041463911461694620927324206936531249771890956064803044913904*x**45 - 44900652321728848463990116553617094278006893634279564611796321636361457192*x**44 - 14392802257999347776819458205764212324190860403054784120122865653689130472*x**43 - 4529855251390834020694776508645288045957338922650295314169070346473321748*x**42 - 1401648160392559140249850935815147712158194475069115023118675061386320756*x**41 - 427051317884947100461681452284849364078209995456323971917991104687851766*x**40 - 128185593666572540972888281946738889084585519988163230716493395785704862*x**39 - 37852391664767770885108573413381259134858535912349118349507640045336245*x**38 - 10959938308204688916896983741820989422695960323681408261131762283744654*x**37 - 3099702897342323214031261807357786008633383537416544013970843094334143*x**36 - 854225945785213527761918335230525561954380852466906935417811964418218*x**35 - 229454898767906433802617874585513514901725870768831485174705373687155*x**34 - 60228232450758066013629869162610701855656764891395901234044819366516*x**33 - 15475851601045843150533400822730414413216503786584313790592165826282*x**32 - 3878838328353351243517673018843240451345328275505155482068408321110*x**31 - 936797089830906385558520051107521192385164098922604696150844459142*x**30 - 213704768526240402063174896519677570643848169853415260385628351092*x**29 - 44989658846866127887147232162158724083237462365343062209126871628*x**28 - 8558508149831958802177156961244329178747372643790805180375254400*x**27 - 1447218465272032228190652691033898188136399066530930374705042174*x**26 - 210832006703619439964729905461843615100709034185061545986924886*x**25 - 21169779835515554708923206279097593713510071706332193525713084*x**24 + 2331173199459810826093753529811859050244361607789740644348578*x**23 + 2666835367997140476565886832656058567186588945417383866736264*x**22 + 1146883882388046493075688528470359008166736145458491910744356*x**21 + 339481536465360817591609241530991674770230210953181247818982*x**20 + 69433746717971116250950834311975943768202841598325737497204*x**19 + 7606130824809114774169125163050241031670501086908247580592*x**18 - 523666314221599472734156229541303873011130549327421462070*x**17 - 351831097299892229323820333059285593680778068048681099372*x**16 - 41972958702784147951502564982637381892310288623378010846*x**15 + 3604453477420276028967863655241374419102993084965928794*x**14 - 32546698356149024075447993718812488522533508770616560*x**13 - 874870141345466316748202024514972971161298515627593564*x**12 - 248372713477907454054281696134005741601593352605391220*x**11 - 7054214831572517594986834072143308327782644293185038*x**10 + 8297597824215279038601613271357249730104883352097954*x**9 + 994094718502169438650880421475530859395691704038586*x**8 - 124653745938328157645235690869972438633299932187312*x**7 - 16714097391981124143919368871194489081568156498829*x**6 + 4165788795039383913458998699516849048093601222154*x**5 + 267745041078339728718829323491823485648611509075*x**4 - 46176248460632454993566474903141516915905507602*x**3 - 1101606435167682945962053785837367323287550795*x**2 - 343901496840788220536394897161647632834740166*x + 5342461258696746779246163367309034494313862


def check_to_digits(d):
  ctx = mpmath.MPContext()
  ctx.dps = d
  mpc = ctx.mpc
  # High-accuracy zeros, obtained by numerical minimization using 16k digits of precision.
  zs = (mpc(real='-0.21871025856542694459362847999464439051466405194176799743798414134076438373114584373741074882647679200038843692008430137385689070196180660249563214866524819388009479807170302841132458038416351840385887547316642796405296448343124397137722653281940900731945956214006467508039845282190529844968896421200669649421243707744334222986311365236644651276760931089186980510852827935475425689082532709067936151692216522268432355201572287811083335740727623426152168124701055792114280354255033049946080204483541336191419929665190301574973673986599822834797952964364267499263411235705036590332372130438471857261922142771989587052437219360323289894344952601761227168502747735114661695389368932814832742874009274771879804035449407360499353938620328637772120503610650714321066775409371081364598720656601381993553676351723591644618179736382256540008006067678445014561056977382159092732986604713490282125960576017095005660697559229496560324292904178203934409042653418435310659745296998784137850326620842436407618452997997161490027575900647327891624746789882726142724213459709472217504094265916919960703983446686192702161866247308056639406855174393057472958043308031749187435695025671066562724070822835737703286476806524837669709880729075816622832589254782640605180055603285981102168239341027167685474900097850511832723827724373341883248199718742701219349487258908020634419516035259984226414583302892248330834119042654783895896321552187567350697572655749726183257475567959746866479045051023343296265961216873413406279021548940156859196572641170301001531205534112212972881043017903903592016982599782894043174526398321782521727913357551532393353335840322825970115896946029217802805636717688291089670893662684301867478638858683763382297970473508678611346666800920531024384280859766821722093770616127758068590248504088913335965520004573454761342430430934908604778347318949685887557017883970642710784794506491308334337816576398065360876994208588544938236957074855855621387357510990758580290667278900476980442782145831793875799889867798612984391687512080467670505981280320112970038385237951570447594242524381391304211076387511284423124594228359231570865689366281287778156912849439435560245687292110760639813570647042447051330499124784766771030425963652611382699251326600633854329525287879862600872663563745719335927986875019881767677987785558143363586052907316848043750291716540918533058630122113390126125335228945597820840601938972867683864850871136957912721005147260643375697552967359343424168840778189748994920280810805235884142840463963243415481101630950383010763353097106488762028467643230393017210889878348121228411663368592504882048535548861434629667337030146957955547383425747068332408444444327075712305483843850996528462525698793067708812648126360274218493119336519638344196347894148707845795642901553522743059886139574863126181754927765645180324825826140975237989450362185043893113034698767395994250749418051761379274143655530329847144120352499236700398592013303649171670209725453388873719877086473101077749779958459174169266980809870381480503988407111264613290714985756113200393401212989328432756774160498006213882980197964871900207125755772018440079695001348729601895437972195173806204291467910168714414429260909987062608730579607283914378411016550598688954210976562051790378210373905529688032763006036112513994657876350258128483502203126870378784777044539309634667854448921974571190628620581540562970031086668408649281516199389786837587002179058520916769077027297127089410037651726520849375709936654242081753420223726695857798705849620553716479605328047700006033669824018102534673074373417760060531752611652233101240163071715414100966815147113145508935916689149880260969158137063838165957635696712214916467901956344786029180771796099168659158259122110747646996574696476590321622141289297580266499349847280873915490917860544893228504029184799389683401501076265257887743412142802193554770692524144143594439915542702585917825000963494764222406781064535458353052885706594599769104063651801245698059708596395507230929574867156133239974233972916748243781536246366630794263568244836026631933589582334117374175424917167820005495943165553646991372249548048279816489119202828812018928686090880104835625914206854456388660573546952122336735068027564614767790429165358503163384515933808559169152205713827774240376980932365849592358385977336266705194987691540414517084732322007385460358686301098015950261859261003176744348838789820547508770403886180666960102920510471049413007208059638524124677418615588212248702436658736728648449553568418961176081435600887827012872718838198310257070328736123723601908603553683350868770747166772060476939620757620934890590656296464562162938860912862815338137710542185929916024134030032844661283405577328114261294571561448899462953864888772100832696106527286801831292469349730750078966964887180185407474192703128054969071890989699615283112760132610256724291215715790937653810379597968146953639698375042309597126955051630211700803685563380151918236268966792944912320765144771400677805616843320810299827278584627639180544375679920950521001259880512342015840758494760627561648516181696817584371815859094711830526589843208032896589264373540401479599686961870578007033071521105003487702804140158620979160658997095887499279600805892780546121436499639876311327696973999668572767575134861209108430106487450491211099907079377297720500747074024196138832782329355001115832387725482728234947830099056647267007709539315560193997323536526286410590362745534281250662956717641588895503052315243465571344214068955131609153430026896170382919534757792293226614359274000457610666656923120745879543697297002941776192049528143281355811446422395318210599803298877484118621086429038066797342675195327811736894110092390222248421645737195114386955878850452338282461737232935572546763588676123616381910045140749456961565753642121872162614311084301581994739564827560804168875985293871641563122014035481451040939368144065648755481760422226338686696839811328596025731242171175731536064982900714294582426771225680794964750918002308373063451451405322799997538036776801752130582075977002335908893463915509850895844185852972255603727778542733736605823316298855276343186526556381967716702797920658926652267636104203464225525702250851274863598015900085586573690808164657339342926370943673269405995440942476956787957069875994814108586456899818755637749367357790353991025750939292140018599186171245350617689613650240225516030675502858865598284035167113382641078747572860247412882203888921107261663833703429256786825999024015391130097757508880590011769621508356829611264916000163508883662182465326525697315333368982170070308205996271454963654619246723193040970526926074300739691680915357425366985392066168835635742564779862682284585902735431578187873383830270375493954443495699867648256528309533529871918016664415906670442898355541956878132280608563143924825592507258987141234580493827859458382157967993153339094031846203970612399986978401873248330210477441910267725724467939736503453922916460712872938712887347263863146680069779265912610812614261304836323449977362086652021253202054306721159522895376955871390572884289329282575760233658699461727462564132529368241845922205217234741380983876339409788439270705676835301694163328068822572675595776869661202259383097554553492988768707728661911563683416790242256059574404729431289095577675616601423381537003936232761107870870206309954719415249263994261782049362309945231228927015472663893055567112726522229996674657179149980881778899417248206128625638349895250610387168408643484776560931887685068365490822058563177865651270090747578833135967610390462900694074823821469719556509320088055933149019189104203060111864228501099881797748585251357773149842256079945170425958694633284098123378213009898483673167746645922101380459415100685559651097520705725572631682226577186618677926144393127850534434859098145239920023190188861302276127761726575003088343403118289307947587791442957334746143062233750511911025439399514036598136373450774053336024882471150514308124103125223948545458936746100039930015395372899759201658639096000173116452106362303569117843718012907370446359034611592098368301864087552588353399974302493329693954188946525847924450162260639729699277263576259518138556135894138468221052797244105165749218166402218687097183885196896436017753415934005688225342641033901728467727583178757135832178530026665839356106991863110639956002806064457438391616193180479235397893343272643827439474457832897794594784698236055656904590209549697375765702083436918145560107270497229741880469047606662835969756625055559268850713361958624384021301677700308923632913511807119567956966339129887143796127692415896677190911287361772593862342528385346133998847246051203307012413826446143108333279397864987228292577933651748514764794497277860668779534047776742576888201836752884033266451721056507220542626441341155558910413488528921424785162140605203514631564131699544631763159161107272377451533961757674016870008448813521862500429009857071850553429637099707593346678655752792730623884319069177463259798992630985427414559569153481928263049729578210841397884181295655322299869653439375355902899908165491777415404664098934434985668850825219993135536158395433021374618878307037663391843317892865625545973767346294411882359187721784664447471581498171030183102926712513000701351816447238783527433517333573720307283407279071325473491152288325603660621680980219388934604760440858639630736607808399823321463278432140063287566781768646382864891852432324911080145235612726986989183070627022398556925609960521871021759326653694334342845249453312948951217832192677933116687860814000786503841392085008011639318521441606055229886370549441021733963532576657951899781369047085330139859431475482662733249184774886479117033247110806243954382764444489178843081621333196617646897655410189548393215363230553531719317745358866845552333383925126168388508153972228570674440518963130526804546663338073360148888151001322821724709340834301914280705947212684417683246704646677704525411929119912540539561802575266517976949853990610134682480050211957588733129671308450302398726912053167956757676482821063934099175138942828712078738965398830621949914997080952991895164281070710732831319978534963973582087932499969119724441535149495575335862488488521949535455014423760354700774253057286296251221254482321217332673111253939931878535377291599352327355081210413216314222161365687017773956371657129820300285080261969456440693017354187221139390759078736979004835182844217737628825532051527290864647011772388437214572979656972413455209198883607531026716879557287236136801448421215861371013704286705544641994201643157659325201221489887912979783895901822381156436680896803280753369892086059902385825602530265778241057582211983887311044368625249768141902693019219968953199012739983942358705332536634000424256761339365690189070654653529952135221422018473517910852775724460950162317601099216356525244408584680323441156994555880795110048888848685934799874437881920170267218734574820937592429570364163794654736279520383656160337402880141744027829726436451798359195322342790069052453221907611052147504674305824948340274332762773366413434823965919777803405486007742161948980512680223441085110505308259273257159724752733975026903357988387568681449851648810586708868994070542317052162936487606735659421627813921254903070076465898996244460620727588240545674441063260596600750009020230043655669362844736128020527584978443852079250519211160782891214539446457271110480408741420811785572370272780634611691687169904590076416378716438114495007091410153529570274839122462184101484635539131587139488526268838335688571563893042677501572444702224909289555482370264089785103870922111805179884194215685844507744070019640854158288913041677499147647005688227743452147324201050158546117258344572883428535053846605304302508079856846136706071385328589083248439818950763506776323069351004289228136363304307278773126985379304905884738993028754230822210108342591104792778695164113468228969675727903547634662279328456908932578555189288363094256286353316779857078334586771937298658712631632386304010833548817966081147076631631311105824414292143420663719377086932880696431844016474386482351933878967882686748873796589973195702548892930317050918033147334269035242811280430533701156831567319544077256809089558218545695422583370083323047068667883549915352577866127334547432074287858111096031328078956202575857028849561733572515111934987251063157256523616194139901513260998502869646010175741285193446477731742494159574290119293735003695704970709039130830885067131899653370025524815635168444816363357985874275658687185096160173342723226387481311027150226632091488991262034852749966979531507776392477323762309998616604521488956800470619325970871305252505887290358448415670433076133863225140644816754347988981033764473522045161657201566377220888015127924077350579797399369975466135540131321172793758056890910818771025095297805299640285927478339692415375506196358884479430179834242626208858502811848293950460876192043644532727860957295427412016507268218839883770640157472175134809524925412770543362804337625312216554220131269081170802883315281061030549502273008980763256805695583622663274622152571259870113423192183731549547541028151677032037747057664718700742883280532907951980659237539705115605556621203427116731957085865267230742970238314963609537931770078611621763587670996429443663571981303834028097235444679965544869904605918331980833557984591112527717993630220138520142065848669490980809387763660454840536818182526088958113826543752179712569298083191085711212678366324981981020192366287192692134127907093099538793769441101331882116276151434027793103315650675325533736791341037796682205546978679393806999212234488824262610986491510560670060143401573266211389939467565105623859007209297171665739317674598563939913800342486186525313668102232581141715551411109717769535982379303865540769155298216798896506227705738940897219889208043672658081106663002695524281984904324660372851063407600641835038631560343546503199852763644001390902302771202916875301038406887328356650236121940263257119000210075610826046608369246254882645573435084561754637399223617324649479222952029317580472373061485832489463307333021277167842533749348602232605846485457192811064669748473057538888683898736580573855150752653847791342051381848476017898204916707854538611484103518829253378640447528263607550640216283190766121139207154913053831710053388272406552100281385152566020475906382658558810574916884275252781258001609437361661131516683644321438705066040073159978668452553362401206428982843932992364908810329525351562754372555381228175626361741625638064522666325317933132883372428473816890343173449893442794359506572547637853139307765098705468370615782551898342021090958632470368827360409645204203658660064945200004422046585659472714548734336936716060052611101522514553021072024875861866478624787318457870370184088486093794170568417832950596189419862960420972905684407181252353004449861896385246086628217482715430046948399883502285731567213239362748815799876732674747499795703983487879329402503393463483201056883343608201041824260743090821797377043665910322214011209469801835998608188914903830689880355077037141940609978780751486114710779184644926999822932301246548796892041318080327691067442581936580482718714443412449267735592673440512023252378544405477493168454081455192980649710821199607066512797794024199677704952503203216737523656386475991197683592891083740125921368790973067388462042236829803125946879460417960353651321007174239527628557072917517750259172503557591964446240006816203503280292088116766391192163868137241026286325817549887634602052209970461313343721875136024998747243115415961133416014815964930660063152306050279309803751496738550779723656198874560448602364121094495850321283546900258137432425279594254504931197423949253329588489596536307214037593010977293547753938931959876457423593365392757109811822190498112407888013367603903458952895212874017350769643632243075769993969142695086103331268278999007307583672412046678300197950931743761142882679621845355237304113660138118529233944003189267096532775039543969218123841574897162418432336106396253301363382599002727767795645120555283984720962835402403666390779535470197373476266244613420433788354674355538763809742344107033973623570024850002505655189192971113638917783739394786407928751709248604683210738367778541299610468020393795937281215186355154833594202042041358853067374635497976023630420900980548627723281876811158348897498306013406680035463839847029782690557966430068608504171972528750249824346204304080583477150234402549553383690028414365871002522648953229575806171758182927475753120866855075969866188977322782005617555305598403909261486061078905854133945389997168996976966773994477059121650780962730638179779981733583927671938569982395699706680839259308271178098189649670892157055766273288349050163818678632332134974651908498436444453208496206976300806032073932298333876117450888389827859727494529957952572609794414935817321282849326548301987741912032994948817614392725816049882826253331879036827806555482029331407319364180603347994731800192040987418609104291532431477466596245680796110053579025342026773501404350120485930132356392824806819096626253817209818335998637278371866854836219824723148487236198928371483638151049360123393316405938499251548873312946559060662751607122159918709540514631433076790317022618068075298832334571889741992167070963527351202170314995052300338618085359164419558513712775181922304971808109307852044046896613439571353152973066596049461431588152982671098382687853380153865901852571952039979326602220948100844377329197603128747678552868397427493267335659492496169141981652963711266412454117026102887133788634164785808956991248608814096565408629717243357108995739930076016754148399724895568299680454719483220275257833364277035902457811658404575594865813115191271240623951186391774279213584853792740148729883821118321019494814534878353584336602653628278763426319310485532925844023491035217106651888777231836444131526752098899540835999600705502646959972803293515646066312139333645754464753548770672979810691098058462432108509366217107718493478679090981228008790185309529577138320746700608634852982411093961335787331055861714920411822956157540004395827903090070461090303085846017796254561030708929368127693593149317144232289811186825991075614565217698736602308556267647469942806276882913498326593481527928845975601923306749258972346068812514850776714227107033648031277197575060187323939784106345223276154841776166952531140948571457783845919598685016224933465868330670109588911408680267243796157384163278776371731694229438672944456611922052345049742402147394075262072882309677241270131236677737555110061906810600146359480946278097828673639803089280029235422585841032198709993748518836543784114669258405468747526172487359042021963854775225503147728740948419554725096095067078924696375475982947019801328126793669934141403863510502962322482608001079375315176345207675263133820099395840539778267916779763030988569878685406858786574471641561769461084781286442524069313376678544567343409023068007948429580192466446142646203964568978797817946916040908424851651464960109287826552352512275706643569586736840639421105399584610296911485155274022055587639044763095216926376738473940125770903039084133747382408850584668422626966346124024851628371502444640025570521698161821659220980219418409928905779518757645980994345601595779760688258679059798720933720543183808276629156252323947440756178301728556974237107661426297616578746304590790131039801797777236319033723885492555808456516066256618946847775235966075454289803397586722548118404001692862949874967940664030724491988887547660941043763279404283235552104433289956655113046852464567198612149185783163254001876804817379313188391344897163045772521431816168280811591843352280433774918525847972731069618000717704801537806084873206439490431692103391203073580934132471187229300341696485275468680030876694253873426492969197834615301889986595071432235190466046507681992837323120326242398946324378262207806123985389690824196273831899621272949188238391035766026315317673417468557208789349214728225778386403499907592799865906037510358720257506411077840382536205380239083479468393466679588680176936554353751124186804708719540337883635015346962136098362126040400587199097773281685748906166880883384703986633322833807745023447883584394233548731388139424143667856576752209987784747821118277638139089708474235022576276342659228798957622433466003331268978640256003563692386719250928687872214207357934406423475833971506369582112215149174502760623152857944151157638328919218168860185820203372640739680485591310041267769545575393198217212120124231274377604023943634554692524291439190285748463981692766217657441618666421071841214068612200629421843286078972455200247672223406035991323780389290417499374105457878931862905982333443248931348677298140927102051822778748331688799714555290902546416350792165935889968716674526427973718469839131594252463673413610139896441977890069353340356505464670508019475573249181851204568963374333263243408513262816294696303396434928633472841418022405062686102677043550766716418282866308427331908656095570814602103768287695313244231185062047228231072913323329480470203693046854972978040535991747980073538747026131544413612029628163143129070975750526675567316187634821376043429255735940188487115565236895365042138610580297122169653044977927184853162516293326367978031118819508640594725895310129619609923736708729947059170250717314903545462083519244062539157217165621277737532688720235067276940443655056735795840659608751461779022736755692078609288940058244512387743544313759703904312670448490704755271778318319530163874618295326807407693949592118434501804347433579720763076093634942454760493927690395178348174494354804413273689515755193907651832581674231351356939231795371097406164816425186999324462361339872090522734272599003487152629901677966008186411562501090418270221462079718462425659859665241898437019776421209256008444916438873995675949062802144506969412185041678085469682257297284321102701719742018384925346695168569755766010569723513756923184422295965463227070746289445169753378544912329908767380992359366120386563121591826511486927453297265958429475923520121767284445997425674471873304958236239966005165725406331103760315298361662837511090474837538641912876007451017609290208045231572982412855496465763273632523704051753626862995530154955639040156329049441094772588960474793744217038540896723114244633391852274863936520091594668931581040102892578254536817274161530363470377963031017218023434156064785343900347870267698575640700518821879801281408480981374078092309273213531658346738183986669074301757362514305352459025229256071021878929876708239434887794411923989041286800723709256239861503082128231114535392692776426180071825312388863124633920911901271382312408681481183645649880582796229818304603084496216155015426505558795111456047777836326580557402142754661885359238324593520456865884820373059494348260221580490072110298841860409786986065796597818747205790128283583396991529058394448550848057126560644586374738346124090543206730394934185432953904153887031311024364661086954324578252652998474103574237580869323555117418170559417012575890683770326458509410929618175856980321935741392158748571029138002783523529375922437677307834887876646361791621151559230840572319332033932585354932030698718721757145026104291868758631698462664136762054482378872151286432651190138440361446165379374159061512686672409245089712363815621759596997038449177483139504245115167952006349948201137115855936148969754975411069980716979189284713726731112910875385194103266321192857104995926986069734688903037292207963067543271566639837320658815675283743682019194820747904623705363359233767906276253304871899454341262843376299268347546360066395722641006645469912740125160116732310683962898995387723066457812045591508372967382895254724891166210806373993677853608261930180033048040902518737970864511065588271920017297352360526538094786906521884452924099895081051335405756184431418571350001908241659260508722189294845363819323197184603571646849392042596317655062814423693256771446147976495577122489891026155645944642451087924534105972913354608294562694015471261679985824563845126570261417890406957859582713000847719363303286883748090873419670989842241697317884518002379460625903583062095817166632795931843953766657880627439381830221128638017353960334299851912983958111809738770481138887997101127577678837420998187378451305550757913973974871873009095987217619749360688163365267558403658304273170788878451880093220830770450225117988475201379421996355526040171725175325873899184949381210673395554498401818407110283090473332056540130035624301977509127607920649838520687205582161100449487119618780567014295850402536362093351135055338927769581979868078396851011113023230221895156012686998012902768035713634411285966968722712743491386025707642548458142320371393368274733012254110090329004421322904229126441620824115666688040547362074780795562118396107229875139838911555590816831696195860784523937235146048303983905526950739743714460214427446828274571847511708448761565833967837968051769961381264490883647510095193550128975654538831241246665455005958397239522143643301273267224134583249175300462174098405394618508302678391514456495638237055488490947638157148538899556066677643933363717756983880295822331532229802759590315773473852172810090727963416044657133554214967313778538924823904366125665818728961775208207418146730258627655605367013835066702798306351393296814691337893170719367062599874472070110943035322873511259790580249242403247959416220032709828202305017418942273672420150586490394760227285782675557541770468235671840558914561543974685225382612176678488411019955720359584152021180723271811863469033520939488962474648235673529338530470340498776854725141915003803700110092313479254666189624869709138435114919368840740793774989438321033349344239617071883355146200082674082816176647077893692800683326912001120384081361846263982672755772129678918648677815382391400458351759748999277447103928449850179293913744381520881519496389630766487766659480382640220950964280084264029847568747546134962871442623423976702399030491057740345176657645837737100428679898394181203441442794279131628454287789069792945616816728422702088025860201100453548465692378753910845783590230889887190041284691856483428998327248715666810304355906900154461498780608064086533488191797081770838059047267514737278194070854977728882181783580342635794288832576798931052767018195479781189193977094732065822386788215248679058879758795135109128313896667168447544267265500890186606027806468540093679127608966895893895354955824895849064129089798556877959537343853319116465067187951998994045017951929192256687654810603729428347262365674661263537019448102471853210590678952193161108061717593633785714970265699101716863061227807493812141220782368720810022709525777890196171058410046242662566878849284704818094261121179873269492025025655601866796286217422418127712577295517573577726960966786387991163970767191044795560291201463817977423484693841878666946433608319992671453478966685843543121722035349138592731897984314328860109842457764695587579483584197094295791192268159209674445076452149760980983891588040597274707758249592910188445719077310906530517790775476879221448225657158351337813074161270224502642257850162145599318776602283723843672045520165249129491821639013760446087017032154554886339526568228834927033047048998851943810088080327803512164931510877411856549641144337367576846617186703408274219589461715470268387896571943520911087483890535769112834286756929434080513873688368412431068664628269361958790191053178696346195726090076901250716429565797305981590581386973810373026254356993446284158466332545421704235867677280959649482666375849630989266885187535529941847823702877899596147023419805901856975474329990161162283872982436405681086528206878944530064328215098893874628269861865614104906684712309958898841305895080864646836499465909195931470689386231374270781749740042301077622208484508966300658970009060752812762117908465690996410645020500761349719370636377810606483657918591806563173003593601778105681553971516863375888760282442568021379278175405995269151916012011731667946445698693723373220046015739611493186844502786288792893411236592240793842246671940509479386374042486433698409438071369464111860883517263261105810730619402580427143161936622090859708265426397971054661083643278338602232042848792494988295035534503351372913192663337441526519847134997655104250709586397255736686827366483677882172051168957203287134985222576153787612414191788526683001503906020867577262746380144465135246822903036170760717374000325636862136466325157362114100926305984796972024068607513826489481157304135029517088476853883571237623155659679974180790601822044216229989271984283713425004230224069675048945205952827071349814406790256749737788424069889460542148296979233053568055544241511235440338431128376365544976561147521276413814794933826463112934432450564560640443450993388565188149488602046163560331044254674695689213815919441374672196536618495335153902517158352422716704442163398984068134566352932088110946067101312715456224544123452910533731270172254939876218524239585998621553409403895016639246321635538334329027726137242758126385126394857430947424528360024584898875543943982307388646462066478139828908618380284539354618861515418065978541884777757430524555782723962272623688844611384951655226127914617856900590763874923837082785538959721789467440144112804874836000093450168815420905448775203044793035985734316441114914473906255658128886143285114641181382682438157914571072779655463214867982907539657484199487187641076100831711958179215203139090280022013175549457751147635330115533478352856001844366735669534362906881051681423262842192331423634601466157317355463906755903821335818959930238146470218639692634374729640666546258009856688736306285183141877906026109214797666075729879777320141425738424495977549404321766366182013111217952956963323405631370064608677539980576904182733254017828654574296125242000429381425319592178765643045459993697185889890561650171835511126529041539374860547709883954320755714747379236881588405502547136870853031489106724983915384132247173512771018412661089204650053741909428848207483234103392334429520851410134644964061634451523737621304443364173145217761105036008904102414792223400345460683314195917427822039541557751728809612297856436135156132042017962488462381938236293781706948851813304579831023306781369518579231950396785646418833659819841430583972553847551100021928397210662519504626347941476757572970312753924476344639204932096290019591003438679489414165000262971913412765661688632998775292295040353142419291617221060654141719465205756224922246347075598941571936954103217735027866236619865833763814124296486795692303194400267701995650346961892596448578640178990747705752127473847061936059623270908810443721491791264860509110050193393557112240554988269511168124012423233323161022957357939320468649861611331257322329367349203455750122740781435177712335155377745607638532039371110976782450094114476788886599854774988811365694559473341843684776370070377638311547387980667962870094026927589328872207899289180465668759335287176549471582270158960895086870898008576144895630032748204554871561365988056584382456590527807285699409031025079408456320988848165833532772985892178636997752229553059936987301012820421417343375108273977284471142353100774146101885841291820031221985098982695065726419512841784357173717183052092132863684499931061742853489793407001273596080798597696513830452036159025804615451207077358883979527990410800199544484090710020192744197976719032086231750332130420527107432590903787137341113969018091131496945177790368723702169305569662791565656187144386528746986226621855416937466384529059188783528127522695769653425139000919076661715168809655997879849176271494349122967787737594641948626679765639690054984533970252194587764833312255319832894627906923136957348972363501350932475571278762786781920367095511983648430290068226253511744856954407486594777296983666949557270086461583532655372833026546792282763306939151599113147185527507544421919992776399719279411187726631425744695252099218967934330925782319865452048003992814290133318012117750558866696903516781036788689884201576934551083966813267458822430051690798999093128911203612433063169062620408884780067004787660948096969111410619694067113597956505834328762777366236288918140552916607399731084820754511909349073935187626912995562305864303289144405283443584523286920541064209391945246032607147289368297334371356965816796568810667714761900406759127102072037324287262031116427755217782645779389418003307217310026296071143930701188754234084726241115260375281928642167475862548023682444971128435585554295110362923752722952060324026787954096929333711070923868016351567106418642347066857325937855484004929231665032059424220353804440327664099357095923157803903395684230049631168698140655807679477494007562737309560168247913283055860006', imag='0.1800634784530927815020683996896219606090489536407933116447781863587370264637522984102640755813253795229537551505563118048334641098204792783880817762662607934541941107442383161705902780892316466294896878912585825900015881427536841839446053215808040511133161988712219330518842677028437163922215333681209376189393688545513196592859666822268991221250265121492235368998178715009477873209454668492981607197478325011563110945951981663618510464717681751548534418766860692499776501885916298657646055405020658670650403947551240456792683926131727667640715566532750075277374858965929807968616983793288675765003012836102830397867768820488046485950645890314634589034728832811154652010378830984951213532505266409696684627634755618282780652062275113911619378183139507568525777280693211343820881410442458225333149826090197626033486115340178593329457113062229509418777395582945235843107280232308822589550886695182996707309813016433854263923282335048837962125890813240725015606668957047277491135207233786226445207882128261914695427772198743828366341607884897834136503109008066125371461225254983893282083327281631100659883668371511683506047861292442572933359461682468916528089173376413941860333863092118722736552352160460590371498079735476932884667005916827801142582967790006585283916550282366531824462823657048383100642750021143763249566152259939040297826948958421115046530231003088810171177267968283964043288988509226744149046107661535603086910516666779681326085356930006236639032279114012918288937761784325266957914255376272985011989770447702571879013128155000040389870740707143488758134161179675628619530229720760487821111903405361854686322600128904630241437536138755696792102452378145876428100244392761923861576124395099766451304047939283298878242969762754090138114781709268652861746924976024501598819316607491503664716165042301849325729661833145681867114129298832161220809850922131837205904919479790195593251941120097059125882572690230154060321298800916013919590266857111972162773391064081774963114693559735114095695719366043492912897330306389610993352912546925749493881367057678821799873277168931314878676038310626858857115892393634388673357815705960859153111205563586775092005300519436259347285918089480601064154579915788336996259398833838226106255884565489975807780892538847768332131174329280050601802835690330109399717059202411506613204249397579057298810069109399062657836298874947204755957781256036912917423899962121284654119166362651342147500072845331420907542940758292665486844563867873558229122302944382135246301295386385794319106916147078488051562352475710611243129619169361623477943721718055437510964802522432547550460500555869603075533760352717693919897911972209414262268758809197536074086256169509081789169188902846231779008911339938496807494673515427226140896507713796102734286527584040370417722058421128992874801356382378507516949301720774864235251928182086084179748871500875568083447130593570163923997970707735956831441391946843080089306822232585287691153331448864118002205177584337120726934516493419371105222192636678722048605624500769710361837483233098305965436761993785753774146275620834093647156531359413180321795623345946078773754678520177951011578850837055014495134166261450093200868058317892059944354699258435905047001573721457278542806156769400099515240642515886675854113522513777421547931341116755829319354916938404669147778676389611005246808179557190731735045405951144086592316643267298841407439794188678993829851830088788985372094299838889542174080163814179926260290818467031944326170031141004566046104566991503089818908716268245012807352615763954293770934864417947453606036674397527203433614160478817496528663870272423439468001855240825165165076763853592398388973399066345332507339971735467950282089437292052863856712103067850913699784889210873516176768072454229995613394351282352192325925359200321093857154730354612327356034670880118109291125874837224358032581638585101666302993633994697769454426098070580314708118666269727320479260047863824589642889121141416444002275039311519427470703908295432496339388276404753161775753071996186895982660640250885763841420692041873462161931380887445266849100697204481484309817968460317189785660039684227290012001560945279563327302137862453782433597295369857612466437052872084490729297462289069355442684285147492901806594934172410538379196041007313843151356062926810259311475119888468530498338505245509240459632775956974616919927555585404191998608339964028507952627350914452314377249139262959028641712175858343662442113122601532079842512997167349165496225394816766078850041880113505472360436599127596349473349599527491412923298367814285182751928794464264441559792496618102080759568803505039877436712137270653060410313601005583962959535023457403776875277208232541388403803602195654223309082458064680096459700509888012296878995057972075217276570357277413923124058221216712556303749710235050353142044408278246980954259084496419185500441714717473380343357908764419731113489913414377628440921415707975082279962616024519826776749687219107383060606756408816825975404579686852150801642844366740485530507174911809755873414908533626629186633574221887620839283006472815554189001607844636840518825166116413978592329437705707399094440317412346084044942133511720860458495261354626050121921726392527396238743589333763998699999881487592891658088273837950526318149216990493451925991499035631004072862120781459764447551737972250705005883745269546205741115137249751153700635453779192644529918372445315983918279131353553428949556078760894284905649216559402691389105421941765302585540619417588628044840149522551922732708180091286032233749751052901288179554861443543063316354126152872806804221377819312829631081713163503714732903620627765418282483062616311935130057615756239922946901972976251225426065171980844240984795508880999619171921752427946291654919450987029084948235003156301553394391155947081711261713472506190439009009726417993635378217278004436800606828449161627036591654721318067791510927863629578747088241243714265375954592755418022778432575047422480556598429278945341855079305871119501787500382652624431554868794951401382189449608449502004526060234017582233258873342795778239328417248961066318236986530211010386726587644747700948546202290914103497943498053291980277717602239783847913359532777948129881978683846029826666229090314359261695125245294351738291735359214036468358545513913055352344891967085921842820079705631442625231576184649819054220228394378312093200261937727212709914018380010578907447156831657015543341692376879257568567535661821930630129541477214074572893603156066590861243256672743220543841142681600419682689923559256359040150192958605999817953139075577260597405052576523423137053875716850688581411764175775002492548906256723531731110985186219073269284895001853060310955179842702169335170847018346245894559235024965858597283268749361296127415849527187477637947678657279419446813033580222720722850010576844672344984384107107297753832371256182254617676733483973068256016123304112557025864455112677774888151478431773591544009142583535716538180439457104372798312065881700008553507845770321590242924707449077328385410007266069946901232400113219880884481421483365268024351904981607258985564878301838765085500620153036306162695509456770717884499502565273560870799995090166489427912776005924236593962428347576864986503000721488205095804949668607649978340196861575424814510181494971530842675883171573780979498884426141650238024394832059931002927392734869558659182932569946274232258072832436647058246280556487931710925718087890805410801107632905657350162017182190098821152180396691114039878331906363325051116193679642860313101433453039907086838906204272995327189867219648592337378377351956357307669675203639737141834045798696297558241752528596040370653430551781799011264064543012373857728994870850067253434222254603722207403257776332794537831263401096633336502338048106810640189340897775036368275528290583428249643420335180889076389486973914916369477062012069119902355221536974840758810661497332413267678003370890133519927520722404415064610194923579132503343676959717112866480110874925962031579414611992045869933919059151887909384320838745131591475565269774249546619299547038029902251104051732708657343399836170857768261324214627614689800001505081176762571556255348291238493642281740102515558429713122441855823574767764533893289834130204179990254621825733407763841448646475265300227159000662162137081282549199041037763138481528474205076194070899443482961212249741550142777008765867738263785991411219854883482211069319557732570301465675602227257838621226338724407960303231547129574195806730375688737386710426881589455962744856952055384615193386339622055816449740901040946882145157301608794739745734633207695621586066541316634957790642092060642363471501361867258065988308835408816276577963192333144027183581090522974582125096833978387293206041987534122297523668506379481812836604831463590172945164800519401263028117126533357887123150997163300139536886041998785492951790126318464611295875925983621938429791379392003449372612662147950947907288052040267904524579453018793072436605759637495838594075214385419950671216220315391696758126250245310208660832247970326384301872035306195269652747630567022542512492751782651818395191964205581712143734082326430754178654636335627911295575200268775661785877345853034273888226155591033893055067393074403363870549624802003470773708468954201964519527172487836069885944760317632281437110097417056641043316809119983690276412246069179027497374389992362842577611300424039730955286837507380616769626351533575365861311171710204169614197375005089101433212383175183304354567211777054995634394250918852980182493620891205507443869721136494296398251874067199997799474062230066517574728901469857178346217685951593214051607322117425424404606620512680114602219762912965121931993464830982377349326236777973759129490672724223576536265751264684093426234525094670180365195912742294228020361460858574283615804989459056179663903031454690814014165413676574933599329268343356716990674856381151861970982276966842178369033923649224657552339167548258412173836566480932283716412967254040386207587176946747016161163092285284275322333613261698235479075318695843682646334353721765443797722258789809925582992092882974890582953016268589701921217267576915559570789985073900033349803189165815814663749818752775944054060387958075791392277879163732588822647724378738348358188866283993944621753441713100915912980284738016643432421550949069604631569120461962477288938375591351041183838954223364752467396622228994837336289184584943159439228023650533130166756133432741525142391278456705810479197356405451056332487980270607668874053710182304932645039098689160144047035793772174161896182252379105980277094285568255849084031737997835815640678872129350339290865458820792010651638228602274745126232920537794248738027899489585679345027713491081047398492306905963605721638258377031592528375742083159360061347580491395656871026409642583023824559738336098705099810402377481825141249412313495910928021217530164212060381849125105708168458165722953514877482888847941160342469416007477859912955426002221170468704165057010180012523713447347305571379901067537608553051562716750627313635520770150663808846486638695481754344325998252900783827037971472525258255549074991655793950821514380257389221518769894044933679573831896442857057695031533134499822483926670457354892286232138976254930650982794965520510195046261954624702765713616352411841661836157517040344938594262936426951230753678421890452384353816260152249193906436925034080272246707314303328738750227099496179560331918123797176962829192828707196484653657727691231228140313582149817822055580591086696277076240753215189247721258781666785218056811453818434464197848522062944950255437414079960335456115690262441487866628590328300837890159404678055874423858211258381699570562516049720180041043414439741379118334756049721230666836896778833793380041996570962129292625091493242781551683793993584277405478019259907498401792131612677047887599660658129841520927189549530779212190590241433914737444149266763703262399547541891756724581043306718421100814954725843702194123595585450816422778486636005206423266482367581703468000404482292855644630833525273774048301683827429174132493395503021732411234539603627147194990670954769794762117176285704153204167761915046869209943785774427219004469721123624856798759451960005389740562549069765268702845642269375203183505012169862290195087121638263751835964105199207280583626946122822269602372590251780744281884161455322687946266072922685722119084633146747932118196727725582514601043471551884261450477559947687388468240373175502426897192108487923318050565452527758596431138486378096533843060630019334107674814927616699956626271758753168195447711867334644639664514485195460354622796364212715709039500872462330050462242831515320280411366893319400373290937448815403425415944701983673975829029829990987149135849320829236012083318385160671240187696447067449902904948771770340045535515043013239005334112334251392512788369518246157024446990740967475895011596822512066393292780582016755951952045969991575683442815959700567516393079722553642354802201617233693069393659415195127108426811486118257963365412775851410933212346845507379184846623884386661434279391550809353523333984187484143159039318417188221345348624995612947209582443756648305513541097791932667243534785302911390035810334236279658982639981799176025538431349142339098322177398029006192219363531588520582186816629315943666353985934267796938046208806277495388124501439434573756988255591535446911547354372057208058603159682303270420898819678610087420733143167947306394600683444803339575579141997779092205378793876887414899795104061075386082007889268890992344760500632806546140180502471463618393378973264007561854830794334984310562696060289033335202332293421981577241943364295691461368338523501117016410642949508684829902509587556834322556131863946996067720199246203180956229666093495695861804510053184378594431895893502987103244788101109563965519677673303437095496027255397125362450804968419180746468364441072035222234162653825450015818674007764607959215318478850014208000842090067814679477610802713352836872171033481215971637816606192117257187003068750730402724274858538538951321459464562030212434125111712429372738540662920597559561183892108513256746387865944124066251393629201399334756206761780295099474165391607731526611269729174678437190847149519601706832110633818798472228238987817192820442789585600419287164340364676104075347735837345796383745115593659077853973530245514553525441638836103034458628829771395256253885975756400262766275024228497099777222850597890185144436965949642530352939214626528262658105670399888022504605132228687082298087967789050860689623055482233823199673338709065602072942476330613178709499496852447013006809369171474186431307048235339262618982232720358026766510791136992120026068822995351545186235367310323959658675496033869651336785491182540177231361850241792888700690272485729265452702478659829272156365174436404602332098858703899927548772810278467644979155455492212272079654097244436045178064399110610466788212512765421579292664836979452560719503085255003362907615606987679202575376193099491583961993499121318537790422537599433342926733547672102503245106912927477807603812659435810796192095929620653594405588452603743708525444855655362267435124649109979919857875649660552253963138164967954595991700404552909756096410190657086892505432082156117753014629435440749709552707140182830639442738413708868801119784617683418411051094253093029665585205393697350237417377220966637107429764360492930416458052523192731176133251939062446273770559858625436371338411164530071313737437032706300345800270698767711147043384018831593053739459229348863571787428853783007918974663884492269468105905715751167076010261285788232845554347120649889544684134841719310617271716691067871381332907478948265465518937392204611990623315959022184228649874299612576853410298492222284411991193517349422247150509432254806990851797002207702632795081925768437077146924524938523703222905299412998290170758062910241825381643080392274352796433788415993392974214318807689005980863003313786022183905860280319137034573378163083582167946993319358132327172053051172614956647123847200383591559904232343670936988566487576083454108383893838157116149561271733831895908963954642465444733645441814359591219115661489493266501958376408938115306377282624145691813181873610030635772516232401646572984051310771877020126538211963871068164375822261828681360473551292832861474286167709375889673862642198027932985745432296741427996998675159315133982962267688709614128459258255560272905789221028574658328641234956122658959627979589904083684143285228081016211493180350590229184279535572495056389714723430979399890814952597589706163821764579516798984158737066964829559543713676130981284736543258916347903853944141927165511148056796634445377076633293606544351277183503059643525676120113092011838311453989448139532094931340156095250292211539825222560071647717819317402659457795260777553086382894631010234415267350104728938655115285828737348043683123724910114291897754664187365271133017906456408169098733378692835804136369897990859365676224300131159445109411943543215409726979860923336975245298856268762148685522721731059356328060357398785369403290405915303874726414317088428926203538040592832360240210905468543918583807377399601085279750418196738055587177926497017304821574274336175422454134177583312612814441154412536921246072946803678010691570370102609962804886302192790629779556342227714581711398094130586011061086505859946935124266235985821267336043624676194026897443484849302224245929885987310299383744738861973240604078328573433047272281131135753376168022576530875761378276600263099712609857282207324882607965048136754938103769149973558993045957239862604514941180539542300097295907103918104456236147762818140352609259780112251903651863996591615532905214370358206143048862831738815912744842727713478638792761632646549591175954687002552780118511766223111858352119344915734196918635365431039230136069317661600654823506369708511861064210987705848564945476134234581664924743392305782606793417822435507607558412141722292132762454392713522400871730518917621618374388390684840129769107778732579724224970445786428272764984607589956577512315785157662243244038902509618255714232378447730745528060242086578032765289514922212866053466558456020780671761345912819886439932361613433293253759975473870952932962773058950256294012401965913007522616144117513649217024066592413179642371030688205025483669126632803848660735032457531841182097679940780157085358895584735996809293712297242461135901689826933244561367666152329014090835677577655891179603167246637135539834366934204841883567062324816834888690620414613708025284201506351974301382488108859557823832847663989441206049904661191858166929065097177551670459012498250052947891777102168733157349461975711856419382619088725606061813898647268499110981637684216293717217658606404927473972023560246781036313364570432399649268617690613267557342068349092364526274045338613244329870880873676729436227438975494577994645945664194597968363938807517046498680286392702971131726250897496865742308277420357306307587132918907167056613879819916777201075852558049699788058475382486395251572994174466905408651340805221848566679867558104898762855922801483712452266821881979247306266280254596327721138244457157927479728733465231430730997838263045477535100289509418515891347727931994048726971162519755975640816742906644861305302867171498097725275077050605936477705927450762566708938065772966873957437675575419700385159210383916494895601944665948931153918660700295355581446555103197515167778150110111840665148311114628497129777947586019705107172440583919964959419243562580357971157086414370329075442913216941485072279765643060180559483717865302472604311090335429474064919201723180658315945166949949946094601295733310931501139452394146542655076549732577643732354722772351094784514217088572532839219894625120216412562644742662931873897854416546768255157634224423349992782256256914153958625712452156750128673120256252152324917500061137518198767123141677106809814628133188271441631035600456015984655459118651341843468389360319238284688878018734785331412833252932004687938425027530694701838583878217353253069498959093012086897191285649519451931090601912596789885802894650553959462596407251410410435724774952129281428154266635593881778666320971351071618017822107430313659273413020214213499918727945867192412853770423827089404109926109399890585261470908028355527492112320254304971193385203214557124171211366362176128372927401209751466835305962118245698327296137425262549487636716536724800978658213069359949890639344978488571279994393627793526444082249427439174277178748021487123699940204562401508205876990376788312642204718143688285696343143862229748311356580443269294265457727239395300937012273643541618631846814250567393630917143204702794839812810447270187646071541233002743931620207424353711565424130619372338682604374370198551588629101396701550787575518812157091266478667198673310681141801504703479662098578969172713437783143974153686045238837297784491392275992766065063652733115060997621854556201671631609985598157387418947199726476351794510761042439220414898662123504807451523330100718975101053248776386682961704643706067204060813649943417645598129785321499984879166118483804178508320166949552573482589572235699204958361955289039866970960565290498005741615248927196605732149306399036199227173212079156914269621673249366930070148085898350257241576955025871000543979258107249204801236527699079643607397340240094511059778624181293754388251125475753937035577525125198246304420334764800234050563423958655772774750538007852356800040241645951953242858171143441581035396081936896093009078419338797652530591596491029334116556757681097923401789427622906288923488820004769433745699249422423723512275654187422971435374359031651553925181158863621544890167623125337716584040413750000586557262561512739551984446005668434807662482890093669923211816677155894192677402446514981548317089877401803830580596177972101158159944512171517980574751010010240251376043533513810150980840055430952240506356159426719726826915587426042441015266006720938002565367123160977418278084717120342757314908543228066836479143295628192552826868407960346409764102878369102885976816458277458316837008851738373985099916030316100288574915345749096652940656447601721913762010489122184266236809149176083460898272698889166943012217566358057640436815377432895537745693487416735405010313794933370261225368110589561534356750035602314919758745427768001327858787654218740882085635189390800029571798500437353321700740115693991940127545135890727333906264894901466371235741069068554339713730395584656803142243115026660608602378562906894565195460497783234782368452009751092892320055332767959063298902006387893008285387263990581717805790178053446430911585170508604222758112234222454172401613364668241399854708855601119505048081325088632651141448046436910090068923919095701164319643254484115913150158830169754100279717151794651062496934193585452503471996321040274619112009414157478591713711955251356120730758997526533806328110449412988426109865674954481916216650611982636436770371766248090332895217663935083646239571703503612395248240898860974085572939191537684949455525895273159046560031195998689065475992152833908770650872242292855672116858182985385255817541219053288674598014481371915623207287708281392378420131545345811387580989684679942844435664501393538829812500635769504073589574864391888864580184645179514315003353756611510671688938483826345120739581235140721162519887487523048720298579555878035399959000071402592211566032033358159950815382734743550785443854345786626971425756312208102328208286148319280552198569023697733935687363621500887713367311193692047380848539098127710431132569822615556169671150920418167847085356786699695927807030928251827987260346078444595931362338178783003725515276004156930445507550055121976989656558860751012463302542940695687270552769496781994351633693894800390215249347296542309062160408305920382322710217606259818392310916919875044434526602231971495503028556961030887458005029316117551299459453030086287951663898665615671498129251620029747827122086809345620305970430484623970528555612437113672581720766519560226593041129347009264500991124644630814505165590151238837075396017001565039261535011377057749622880246123205599680408486361230742805228630831022990228718372713539731368491575661333362731443589628301732012622852441253867043876410508671825461025552897340870851567844863826801338391339375041407089496739454944380730709407353785087501429353731325424992659251221277097442346276500258853947478606918133706070861492185606391768348998278052739925232442137070589530607986491029943005824287446378182113594537140484540861056983772986648147991677847067664150425135678632038790657685553016812072348940510788428595362853197711546965869770359660233819767326638300947933373273063395246048909454660238876751280343982131200292400545666360712560059639866710938121222711002031696438983610740028109670464526713263384021631025705265381657658164056981139676867099359838765202877728970371964271569852957576350952616058180362363316805551128669125218492037707277937231892226308248467125197915444235744783084215631831955289955402202124938828854123441367357312789448279488684841700900213178612815645248843537083952085391918340882761415656670435899022380753395757851977030156002286587021247529141938196284264361638402491863271254485950308681942883190415290872426632236086282807446635589440912703639008180721232101198499848161643992394552039496374831349009979484505061091520111005721658417982983841131737891702832508339912837143402907898447669766818384984727356843113838818638272270677850440221004941263203803368859583646235961379775265588642736980158319425936979500022812716895071411760843160879797724815439891402660178409071051875600983167757631180777231555506101580204297525929588075697847232432781873903010900092114847469569722500181078537364931416820700886898756775043935920112838590419406341360981642548272161622517221469808954066537645166343265385729031017069502835847051333389544712841460337906922543158198584657988943368483214771888940457555611029931479800517578247248679192676025556929463594747434384340486911137452438738507411136453868426223562016303136738852857290488179196684787719870436890727700124790328338406095159116683791144412317219481653920691168030723281495306797395585391485312870071340154787695603660986268820390119123371688129137900842254031542674063640739690049551647472805397929443451468961364500132534096635580107742218830493066700916312987950870101916750900005717690145449167550706141954358135700983248725627109519526974976679011399909899504776446791476403588269449266019363355527708294666627213614685943697953848733517272340092217468081490052827954311893900984356769116508533218882486474119796295788756987509976181911691501948767220514122104274759170995619163590901376727938352414008991523731422849806343610947808027454073344627431484307192447530690271349387854703733791178968196873455170915497238810995072469811808183484877097544326585168690061823526816427679815643183085180281396306926318706064968337904818984890391475834937320502769778165108518694042783042636375768355042615805171989854377137365647923023057603184361039298540275026786422638980020347209959600084558411389679373602821830999583046386179354627500390238145689316165603005240129053162876528094817614984287873044353365223490138850883656949466973848062142786294748679190258840559157505051063215443563899985430745476499031094754074803254846443553205456179825399743686980613148207553569160318426173359378689282580924994524850436871505765371060082331758302230722316305268269178458202386101311912503378274587856903250546603672801488053717998656351409458188770496844296236249945333305868492211209079789032086059967286109108634098677652492889663728338340082756723812559541606700478056950399491844791838595032484472902810374758084056988465523109769267061865557608854608434147754524751568036342398359056927539837015478038344972779047541438591020125463300543000862019396796311426333672015201145569050037576411299171160292502191052477948825198653890731807580500141862689556325524655027499674509487699476981530969702004328451835789712777479736910425543247933809550392001368507980433455546594389829569489215186085173946991091748178855077445518448177275298647795928343557114583185474657485142441135447827621106262303518283205968569900038761007929969307521631368445968910396774453474934163594198231464828544713966533307721245763424584080771770573768485130377452998805747817057308662756214426114567370229229152390941956947591017985785540553885712517453323870127464986054424754419256083825369877580380164479323802253692997981393415803073190502670487654572689076514865021055249716742227735332672488068298838602440005049611202516186129577738218577381892782839648642387818840602898402737495952937119026581989123039909927840246399742143038511114777753201733421372491548827295241487561897951185631930908049227660914368168382413973626652231545144932461211677272856340185142100678744625371111164785454411772223269459694933530229065653023507557760648472739514177227573450550618617905355141980726708100123005829345499669326913697671024938193707325226338034297760462705769293675026145447443073050900381503917675282318572049199439535007409363571947322718944199616995206027115818526694848461560901502630359891470069080374520744750599046785653375812825901301961128340867133851483159550852308763035000884885322070211955010146926580836162838917485066886325110138418771641817151504463711991261903669846394805179706692392483393719947860834513244776499779409191659086157386527299398277389568708937686290457052656864856605965467660490254716405985065335123461026073110294509196541098048686067074549001671488616657539163179955128052780801069832068375938257789946495544727695195391530630216376536862764887400868492932456084733776713670886797542186485470570245488755179332790908195767207217279653421158929014410458170914809785015709891537162120442947530372207405716476320939998101371775753358350372597519410602300871119744675340336302028741520473619662436443595119049593508168156402418436205819458454046490425498769233056136201682752305408979609897456280292101091203794455355234334914856838308066460655974411778835594102848513280929739455416836638594019152222761055835118987499830830718400439255098431131725826604424906985738594615312380331137821682286358862628847088837365977673375603443111198999729102952130389716899879727720138921646407374924823192667760700752898243616744477827178974307298803433806057897346843184979979712265308042182065892809522267021602995186674515149295388505741150380689994805713907872527592767508729976377764344950060090925087689276083325516568311342680214769669621522411885492289392370564857530252752586390363455707760945654324433374877424735292096320704898336139797670515563781597402782101143101643702337207810527093679868981312163811704082787051297564828336587918344949282259420827868618307847517772668284860445090700398908203704962733841708423202995684390267258839877021731908730562255306912336099703375859922741523298754437104345538739938952744510253587779127881169628198710306182802165876861149851627749008462303028663129824285245348183478479317060821066195020530239160226858774497415131464830647117652380933273919469316228425478195040546733924023515388702550695511901218767484023726952780890466762947605053191005874609285947936167412551962928145352352449009341908499411715248978462232044675614007070232126138567588968426785090601474353048339082886680667260579615002763271069609414368310436942239821042910981646374617762686374320576565176468569892135528887683148162557451077908211908712657272221157790023363633225678239387590119616559736048170460955677157635612468928172170210045079198037099626736177925085460764693613322189100888244669987022252807872920446642943552977181743000431901611754405016278648836536316477421654185808289325228326026249262808896700702011524141105598766286903240847554127811171104958002000053906504732486012127934867757510564363795620479998401243328563073062622997460761919133896786786735819230652043743896321018679833772591203313230546641229185663795795022349107266073963492774798290538801727728778435469115862343872380582226844455660357357306955639145512584965630811369221404417520760090205274018887990283405393779964874668347482371549088642082586597753904189800858833931146229287603483650911053868603674062153329026550844275144896305985983422221551724759681225464291570498494661041468406619109427425769823698808797160724997425600427763923304683533276130153139351192136250387958507291368125325190826990148868719779158569310140995990677558635914063589974244569488394568256183172798180884105446514912134363641283937614485612659949586688194289545496953847945037510153642500392621240405611796303931806682671675701849531876645279885701002824914345525840670277587372513810058481146804469'), mpc(real='0.20467297036775073446862548036763830715456141519782730848877746598261455885431765083209773984468345256094037872803531131150572384565485422777187974045774068273029989781588718619544667008526629696933125545558129232187035635587383372644141856471965052740574412599799520348612356171383490191634252213842239900680546803655732522914107759858426017463493436552207201828001112461471677356875231610610732436400153921229850634636449400002208868582497336100597626860193999731100920350698347441580687786451997280595091892602363956636208796644312744777403088825230381361745975752163895485089958739976096012445358913930168767243066697463312027233817258374192091933939570905618942589388149207869382113711121505896839495722682560626307105966280205298154878457046149747811609544883027765925898197551900201130006921749671868975837305181530642349870266587479346796380911013348477683862318159694825103933633127198351411975505851641861818432244864272110458808790220756622220421569932645934400210361801683062677913834727045263502632035079702860448681179071792109338227271412370823672538454758363032583081464386614510524235418930519328248235848981688814187932538325440923086610553267342452989908328681194040427392650130610498366808012715076628502361604065674964643747014096039676322581405305710737037249234716749416383242603818784242253308120267407211332909450364339165450436614176525276151185926354426116544990986431998130303505449591673994184179624287392220992262219420747571146082627206581661440916490738645784056858483781479341179413435793975365829536461646426513062943189529194290472677790337200238237601986813796740257584914595861686540943817384929805450449993312280427292512875658029959548134604567066609941843281316853666963949709156850014419714352045296860241044294748649893565154064172552169823319484443915023313011229305753502456464690457753864335008954715353275647442425865211206421720945624470405663134251651067495074937836610885309795109707173470652296701724255810519854923430313550809320031476257936684830798278241251745416982814757760163504927620586371555120486499498000059829178833929633734985219063817204901559884451904416738011882635772995884260921758603437964151049615640708363194896686378266348165444409739464267318400633594209835360839059288040989677989885132149848814079599730560719477260375671263922216851994886047135798814281030389917049476737482251655430093847893024301610077450700271812720983239682751552695226806653397258387141114543712688246454238691376444304790266138756724559424835495981011018932162354691331614393809437805979158936147706638631101864405505939924747624280077855946418931258822877306107395907136957272235309915284831412124075070588073624269783700158567065287493204005744253737091728875880536832200565141550172336550035766803470357338499665438134100413196250983951716882837322434241733690666571099440991617815629463951471803737854945360730827258532405657907803302456398681876208146641485328995452785774827827922074483667887200633312246870990197059771015004242413636517358981592423142168403847854893569265695222766300942238610723643939977203623872864654906636118686302292923678481897785532968309561049005188000955285728648552590599054604903845980713873656540080179510369065501874383847058280203873801836480291508647035464759246125230782412794214604278170087971255577966229003463021725881984845380605470556955533862088343370383984138318464727840217571325958502553332271701979632190438823513486279037991483084572435045721527781615065854501921218017794562028389166221321445327022522029699764784899035343897812232984411593881022463984135988130941923238012731969640602877487121919578855576405859183020044350448832405356982334517775386958622628891269372859480552430679809683849106651734434589008742033698817109388545593354265716959878708128551442873639448114876685466936785419733468108213258153411210828187783715514679173543321394444688405774648797065052998981594683701653380101712486402348734454127394453976708971134392534048620429790868654393196814125385152004111436699737405013860137615152715813198180720203363879165462198736136594288014351271731703114538446537716059846738548067232372286577188897797128800691875136823856570537173844161303632670918958869874490395727048765888465133427340716309765501232805852052366265026222427094258230048188516229156294129824732041207756224878186375722709748672802309280472590554792838113169966124389628246140988271384367520287342909265136020722832537729583726873899195769456630902551713019479822621384232936946578156066786614526460338935888045041657107688304907812908533269674571768268408712836200463818465041825660501232897995512986865126386668713294428484113831928599618197526372965823072020737890759765586464464824792924350831429371571286262888604633951266305989252189629959698625829791036988369030341418991113211476790216929354556829464005980298013477041247223239963812514415893533638524959055936824297340743164402203088097819487744645405737420054888933631140958654869163496746222917063920817927830119857428835638169840341421930146873818302427001632248551351293538290412144459062243774436314016675842819455224216770893831700260366411301412117499171431495599905679487426281263601508735063310246178715734460784101303517468882579546145551276484649885719632935368574915817923263340960814368924468056006194494808100293326109619115565467276736973369907766528119776910076657775907802969618053526864615330039516456603771490463209749051513989559753656732857176786950028751183835171902662918632255490841287262291930602866014710801190564431465946937542443261267215879450525990160739183129583745959055738056145487844440268776884589905854779771709219983771443644803919001834981181615916013955238153997736417995978695194384792772996101744094096196457433608292066080327087018156509759697450377545415848567861943511017830052885248105148459307149474478004173718078815712254326445022183006539999222973508779183639412380375261181290307407443607502613395768663015715701623222535328093696283936698439384407169618960322869234536956337200571792276472466461030452909539558746594182388821175906805919315382901490729891727773886715118152158617445074773499411270120854054644356786077515826152650953860395277475405143614135719951213041333481352890178173559641344052019283514475397224906586457564490173641334405850960230044324255483461437180064806959063045923970415154813890345629533487143574587119214255053127836034658357764829154833275537946949061629422794770699931188396222685313322350138768791352969411377854233031934874728006911562210771151227371981649778216313817599414051977079413878477706489174074855882446953966046256895797777196428567433240846147046376899790571254778869042389308919148178245052900546141605870179592414616033756980375366013966447106643689809182922841191949781287175570889206126988833277926253822066721161232653193832318346135124767074139431678303828699466596367883481089835141795844033004166203885107924708687182012667885914024539214382760892220799090887367844013006795733292905095102932645670613678156142239132136600559556592297743143973822115045295783225071672750449878139139798921709081858043906853413705855906340480451156291182881809905335116463765045435462999381747344620244431715305640434221790551395956705521955029755437242634817310369265548425303687705905065209820900037497214319566385659597249429232344455013557620974792974161035607295151366605912445601649722897717356548648379740300389215951003140482898436575739100391641469246339359965495092730045348792445993710479800048822201418776883816715604553863844094731283482466349832537124911766081605263009136373816000539990017928964427842044152467104472433611842467193274946666639764918299601259461266857053814250401308362028454561233200127584508104022716613518213162741890985641269141665779843923467649968974060845158344852941214059995138303156262571663916350970548342731310560859721612478259847365273102553731733641645455623857152418660891187677597475323539430557958081080874033012741032181002044797171632336479661104554968509777589907315461713235013732494650167112893439960286889188973390571598056535827381608598507060893191826959446512485851304423774709791771014316987376388156110443206611662217522762686956092458893574031445729656591652610886911515373873255627591501869127963815603817084316401075332907142953803005303909552895783325631173255127222045248883199677124924837697487679590274031525680312498039654106214041440705222838407670506038474764557428556553623748540988040969520570668412517230806607665524990707810451614977535524870629797053139057440292648662699099820696668766046020225224169927934003039077841748295464451081897017434687637436078546682488095450597119410890653156175934299545180655470030791086962237011639008130514878501619324238239693619174888011752545703276231288476088918271268308839656859224386780186467069162439877871614573139072997338881402808898758718408054145589395675726483031756646848871828090086776759712493705822793836263582797277409327692509641174298033142828395721810208654928293534826863410011164141318216963547455577754877041782732688457217691114740535669128825274447204304396328240873007022008190885218575060710752160281116336735133461840530960650964030476097087744716379130696202963272085561110667511525962217215117999128167952142563238185442980693468476566385537764559986217968282428358783383018121615261676505870826395420825351869753357836038314299234850206977395938944346087433910676613732168097921494313647024349518394637575362685145618153523685629249711069504206090692928081127200587989437831998960896377715981732831463681088324432918307445739409486151038257637344320551408187798765510562920229967379586433222775425389699730147170333629741555871816883365907914128261809320324762956359910376405526472471456678490040990493756025637604141890541421936549029062134768469998759000099756418146125183209620171872479942603888254255987495079087266530097140390104906027897161554561830112229172715567342432613547277081247843532032825251587222582489538743869268699992960823148305937598046424200748113661016110571092367668498534326990758787837079693861460082213272517204590947039579891651390413660861741792411921411593530599091638731236713096548961194427422667884410047279510230020893282482639169990637194996851995362835510054308689564507712284637681091627877522926990513424480253169860723412606264245503885641320962887876956195776299992769950911189637713831546133054826400643645287293277589895580098529839294044976077497187353878815519516607321868167682679887112560111897928244669953571653696856732561718536310705830546660354115572453870322723166154236422674074060683240242147735891013072468009924558062472203903741786452157506117108810390334850065892855507829882268901954004679640860837265502957337085539580233079670113423297904693357149819499696521420840022423462875257924719521476490063373500794960463981854512003633690206575950197124240846500973718955513019994650308523636956103986591214912180357138582546225736694028571396339424458104351528581827186903294865760004341692830524432537562950803195334049755844727262988128812683595774846720381022879889738398893903054008724265397011909553576982575443964484438064098825827822869301330112337671343789558891848926734922863062531949595935705229588145954684272521932460838803469686613598891189655222504273649469514597821354775967754344518234975563596920394241196655452649620184582846228958869961135007674946225455114764994926011277117324070292032682493506712325298660946520772245630861781975048101389999466450626573882599166887767138928024996185629839009861159001524233306474372487998177481848603142856823775269582680058575550232453562946419331844518907808482387845352649859353604332776217514455518211007254919902501908091104144449974982339074036273999446036858233437365713448926994665283130018493576309722737968040042053206029919602407366035656492384131597085733283232138728316645913827110723417201486861579243140559712725999270017343931903238113966341703521495684434580768696973401341820729905836043875623898066902681267310482266644159780539220759464176486103595174696064374322183223781926523447611089902819543959418080089160585212251470251566097646042861805149321658395675116786616448080705979516807983214817206799641087820046936724402651820957974800417424692348877987733052700507407906992643046360238669360088212629243035499641081970206269276733810496160979325100120725678507314486212898603832037007854674070196536197582217996086697959029022149733882444621203704043376146640225831245937783380813669017737050928002446337335768100812030223256551530742144594742024129737358553024573728095677697437770483735910845869766792079873622369267300226475151974908705755952292313108240301005896065712675872647003632936044300882273818314038069748393653141353406617975691025642780022276505923875211398860227822199514279857840818367206379022761831931067795602311733840242928712632511821256653230689933102473287094993064916650657081607166741554741236702787971163809364447056192839160266643704306955883387732824348737087215947742117859401450099517997225105939181446305961801943072635077785456303093970910078004685572460637896302583183908486960025085064086177844314408595754438740996673240126828536147180140603475117152916906726878278148630201398829733576698168273737287257285329598330804624077956657075751045008062120751083564908850899414018588651189272707825526624503694777725168758769866292016102580649613785585446345053243036242617267614672914045018287356107799366736552146112398891832223336601593779109845215261189767244111944765150690810839180886110159206980362171364400440523405820386977793534511331797118923963722724776486785383046895629852919840632636276160258089957714134559912880699659187774399575251086330639940216330264664794596739993573983139696551085923083543362934699939135738853396256060954653229646932380470616643367827385242580844587945883089484525418250966109702202602346537993780401834529313261627276451867472248177873435922311138805607573378363838351008336349131861124291885006086785642012851563624029742091578594670771320879797134713263881054157060344914133610561202043660220521500670650932362514445408439133825029474011748420621707273074276816439640736217116745417916840769060091713146256824041344365626895732046584991606850318985551900184641480527481514460023662685645069510027848303568483863352112496545576828785592348322437374317232319261456147525145688838714583608185617418738266753066648260459629101430024116293583967091008014214000538177050391284915506454880658211337285516174183486835213102013504078052881672523704553328940605785449690144232654589051018158857282382813006663726851359083619370125439060927959315689544417040923992405127311933706335521002460840764501664997634996893254777318017298389555647959292282141427360477589581095142127244176672842800986757076395027717106928992310416104522077303695878199377028743209239035472423809503412867336739053466722337223371521364523125253886866711917467364448048191636311206029661665826233163261746527432445878945841331011363570938060519459794748190559726048292077739624244990866087505816344138472127240327599960537271918123588716089381377036183823169539597353708146383219832188481102322974282457223141563240201065589350064867305924334505125215490735984961636243746829767369909508360158364962208131595142474487790161808674413624434246644862214660962219901043488988924110392789303791228021979549562815152732449643488007077356581002817652448925614150219645313858540918168949347164153267164390248945037178799099701212324621992025650382378879739675357835530192596454392066916281734703230209362033558341179010093144569186711597726690525324361949311619107813189678912950369972454466647429277838646785807909658308698970435659391893818170876542967017283887524357176655171470224124686404624776213911965198861351720679519711233235979414892986184219254457188259760410688029077857166681777274645258050641197099587191684057014865470088154700129335802572538807346720906581447293845206934730874717841052599255561983986639714109795255838264467334738223217912988529139138138844326469634478619217615275727485870845801770119713367403417132518560629099111540718589724799286620260882677740368030535195386290128283030309836927342623554859764659630310120559518949691484948194448937809223204429971807557404046133595035823049157098925196596615449401897873157636102778342649962016551692776460591795066682540060370930549080072518912847937065667289487689932709941502825988301406926424979264730638202070839253194958235869618183851455660983849187119394660623236736153896254127625745240317262530526946373628972114313590542074604692115794205923252076284464477326096298706438622811566367086986799864625799463750159095055342401491938769282566795847725615303306173908795886967647745151590746701318398900879280599144273937830592877523522240443950902231996153137681955525479923554206869037039647910782516771251107007989915362243999674774418256813080969499569414275973214042436796614637005107689702004330783340882222988828284236596794798277638170411192948945656769042163817792533073067470018388536809744502341968532991894515781456339224304560809156890736272626653387490438684049979068324582928920833195231303818262546996687991839342576322426610135219984592978431341207588202086235744969919658293335144979470085189853037897106335233173934734866394761771549820520042267098550904653999209050748687078369276416118555060344369295461207572378432430071896195303108668811763348635221084326627397059269156796929768622642871338838002162344485076770910831636911581368026964418201754334994246400847253736013118189626815169635278309251505620808019267975991836783640054914458720391018826857062341181199852070324497779278363822088322057829826404903594436831615556761640678089728032502980847064592119868760195599779314094137128787796513909472479714403041179468061629882053612283023110096306103178798651544372686056933274102149666193728598183496232137912476208910703206299039359316765973017501411871413002854731707088104504371659465695585429244900929680458869695087945685283427594277393689969482081386070876768692363228112420448528583495567331945736721010130737715920134145700371241595388394035822139178897712876537045838003698103726385280167105649649172795362220649120560291929915836085137508604433963377263903944227576758665809794288095703094115233508693707776230244262608031549583236420701125193916868841829972085296449146756704873018066473349872439320956715469074267144200556456480367725415636024181123867744597360862701269459587834970348093221949384434294316333767956470320184702098106897158397576528374251982126619087985061048507265844035092734715671103589186975555454843784632471062355209215531925514639919108925386900080533389010858719121566644421445229193813641662511987068754594009356970167973311151290180231278670425308360511986859154678830508785708426584162186444609048600589386077871815235198109220058937478130976487809248105625458395416026220941105678781592972566243954588690378992424905402651293621032942438129101959788952843663661214060024587268488552989036492132877293046819289220097671065010086998582842790763698874457191416586004852293887826455383356572231147959147453169425081556626882365610795181592981070464312497079631859860984071344492083344924560745576459348759944627891091053919115145126628992766351990020191633946387166438019890265625244465595338648642519787963054121219734923038214886817558886215712845407929511834085462476252829507130683522449837890870984712816557938310316805154111202863179668271178898750875293185437445026008317231451336589766150800537352383352004729492257183145193635932659631074385333163913680106918757742661098530556042459300418426370013523609114096909227352430712507156392579687497285270586810930412533562932113370079789616291302086147517260908450802499616845016075452328318121582634045000304849272854617647967400908338695218308261906178289214559426270189430506920057425819970952593252945448438403636247816017782642189856872385576082529209663850187429988770483290719229734130822737290280776825813150007744655312243961963402023847384144737874657848268032170599118208985897413789625849252520283454894701564795443294060713099171792528579708624749028523548092111505896692643473906595411078952233272194662059791773477354402758622457522877389137112854903452261170114685811566768992396710468383190751822098093922616312108232210183645952785294328445804505640391863060381236011101134455294467656068621157289842753331876362274439360244347899997207919940485648057726774364744697732605688205091070662138815735620401930828968836611143904633946425658386790973856435924341573182260026344567210164541034174566808209211206950409005151909552046823990281595030954524053884390062896191670350882458341962640543476819724403914189151990776003138860799371051095882330183552107061907969091076436706380324943521578724376084807287819679457761497776899531743820650144592366343974055267331058679784987205626806667939333089215687388143254499590611322135694154867056375936151743899923919323530021775198515490164217246534784192658892219556924437111855357487480384469548659047816937122826862753910817362370107512465249112340516469282376769408615268519167833670674025073312399211088035551740155625207083037834900116782413960377407565688538029998973958215860361490865549318257072412448236935515334139191347343658815902790913430007952466697905572123472003867149225801148133918165984753226372524499986714890359922065841252300964219715105987640584452883423628443138978203035324432803361704806623986505808732031242859192959660688632458636309167593113557637797613805866091030183422005973822349750294543933558895072161212585951561289532136946060652530705799894119570725494524058944842910305040044765738518077194312830038709631113761456688029950517623780356020526853261792217178833919795697598034249423844678590523585456859806606063315362485415495920399477557409657845957604242430038662613946925500044059249979705786583330254931649405953261633315707551744740855358644724589995282796115600917652651281682618776551092045233327730312374442914570401103405050858836857295900705225939045213444133217885636747519000336416657795744670152939729957641265792522538886928879938474829016707420521635487733062335858646300607956815087377960067802810518246840175454780068872802807882559426380166329054639693421842291552970885082314060498261155397325364782207572400905354228372417510200407336208023697030059140926991538591687826901535238057698532608791670772602908017255760509681925103475303813292610259856421629880905905139448806401962091551261593614962517131790643955297097124701341075022135808574237053138126501878000177732279993806185349845800165512630472629715191159774850365962289851913107983345330445072322302043575773285687856530233004026951577319655450244085155209548133606616159857307357410110185865956883268577165167496583228148389527362109349130968720897215482599539940717143523312841050597328078751615761845784146642523740659453488105761382534334607415196420015527482858596259217731991977983096361855355046980788375321223863886493537264522383413165434123031374864693674463155592994688767979150066159253004090378708570798043249982724093503466571648250181582396324033051514722718065456592748473953262321590210267490355871175146485484237886784806504893426337418365907666504836463499693305374057241355434161081937518937294648149709025665104402286181533676200170419868793575649793075685103498084699771143995626028010312299852510591432497257102716343984126792440000015229685691692858397202438163803472925821932284928895686055111671983359627668087545123091830314910394008312572871002470420848842534366252682034960395047057410182895092619755359004750325084191328017710547791313465729202221103074683624170621258234859513050693351641059872679741834620443809349364705203588784565799361264830424420779033614758036821491977589514343689006607512519462388690083802739449112420658423161637053229507532448877562622767780380502058309142317569440481835349170438245545380713827219917184486515722216207927978010934252883277189674280655362780563587323923872961414727884666333754873324724563189499938489811326606553088332313921116588419483343869483709611425647120166548526880587124111964073430671854166402211284884392738112173122756854774102179164741526555434378563086763688893196712458056781920373604336096634159059841211747587312765047650270512264838960729177839363462175910999381309977319359619642256626335200355005611861649922121120380078315419541937920343253664406178648679994872772877661681197846060427190022085332172534877210557994472478016639174534868875832800063252128525414644478921804888538472181988556121111247492316440296768430711986675502332666108633350908082928418159207028049779551940521899440116365467418921953357713933121548957745260236427091608685771627473129777263687623669832281000689679048489102582982095595942293240519594820938128977379931698108503340498883439194164317101314384706674531646513509302012411625349909016371296485458275776287557142668928288326456000535007945499982392514247004451583409416343446235901086209164535314525271311473335398076940134777843356453743530868959006477240720723326819238828538947236759186902740772197583615885327226096564755891970391360201356264097461442355093033134497072197746530329079092723280862447725553230630024362195323803075269661084454582936074418163863981971049228374246129457114035656339623729539701665416320463278754277103348370722836241928960923477451804427313930344877256550681639960248323788954859746575528041634473201103916025961902242749075983333202483346308173433922145873804305453019237035992416413651906216705098051355062360258476685014935488618155466091365268620753436554893187325502236322157989349592534365804974565048313593730900172652183276223328986872907152814143030888988448300189113520007154167532136527257941070474996278861366905777484022465676230876366241450431621535073830379764899328191931817309617087930535986810492388926094015265003555959172669395250107944146814285447653421905665198556778695359011213766960883703274480985689672222926493768150007721332087548638779718847614906431195409435076876216516585471350246917602622036646114543966641164968381651499287703939926759143835640279917602349767535749823820810389457789369257646590858439672815102947380412898031182019809328453630347129675786656070542787461261030842877264289792323083634500375643871781548517053043133066665152526932249780290576857205851890512633527194910818328716570314737651538618703590614943858630361296673532483214384228956311246345097187868469737482718024925291020534601606244139995274985217278479098154445299241590014782544697529448036336240557652382914026119505268015386064328159037663172922065832558261069445449519183784064276152177304027324467921310729214959261584740206203293019103360273231178067603610207050132675113638919834998853772138222505305506750906044931613591543904115024859620329146081207221416700238951294607347241990576488234574387770423721291186452336228075487745546612646483352558535154067545119591559313875243047425287924545342115061478302535330553572193261171463646719625649436049165446880363423321939683394134792715269339459358519307412233828581975159355849668457448761044427173919315009698741226852382802414429628198342703916436004646124920524998342545660384535307472668559706030099835500932167440025072294164887725560411428525493226805750547321369527330453577374397468603960191915152466264652657926497226057265513771497207856305185421544760906337191416436292464925251526443423036184831185243775949350558570311205252773903653663299062307019167069077622649710074061572075337104085524681698571697864655374863474581348686837780667448712834459826457122507412235918401981469354424558124834923422888615398995719185000881612735546167266921980838186110091865999098132117698434057479851275027139058723351577167980287803281526090679645711777408327048942854663394649420820586145088197206019803497841772051513422317276423717741741543084010597319392153006600619840083274545536790726813113152798922174484907726859387201910578844733917673832937576893931603931670662318121149684074044415069084142772701041538819516211997357173052227058469484891006055861931777417106057185939973179918136214667416356799390335184847388765982526837533011142881427976941532823560684841523232982399272183205866471128624426410788772611963909747279651137673385104175697399479543805288093531182975667029700408491439329875841138205346139134727355194827396838820712030943156010267915840905638662189475412519591311204153786791185866891239918576294047339779136938710612002655791005423449911075952376859622722840522917079139816798498690873599001341813966141661469241670897476109107627820617806605662323241864404466170279848522057201268502850727245448149854013900300722139532184722939444652588247456873021617151649064388978047679763521076350805563219548027227000851930401947583173272938429325682789539358616495653246962017457631847641223433313133265780462441262459009633733214703163536005570411826042653563703013886612216557279414502112859460328585927702966914036600917234513721450036348428926046430674005808606942510628057663904364386323058866079737386641061734639975746618569664789682620793054305914013332319840234996598783201258237859238023046630844138321498857706372283376805407589856159223458798867649754774483932732120765041468506716730010735005608450886102704178408616830816898570026240068172594431132115999791922385633181288960975872582209449643242167247869785447444534885409297357943052199923680311229976704865225026780907066205949047967936192075421946951989066674594166372798437193859823196593437847590542659948091658526602772620551313874432766114574499875071059329481608619557054542411886335860937376685143563637491950743482439053564272191898449091509100781583172751314194548018343918953569029091390869021555417767048987703849264321343196083054123806231958051311684209704146730017604854524353598441293495281868692406479068137121022574658636919605325525604638092330555615028454287168360521305580956686379820130547652478024152434318230413256817068618696698635960023523754031540301419549206868042740285322248406226383701499747223602500246370923954306455455642952129705048108818557320042557685841551041542298634317809857137277474018241232516389419410793941563340742931071112723123815683616321001364668520470823210659050554026792234732101033020078551698071628604786361534675834271689225919743575123450621954589120705473568726409287369645254432352920166515014355999065310602435760235261759663596378603908100658863834485897595884806229580608038172990916520534245828143964321570748625985639136471784799418358043711638563956692140445412425573935522210713415117539202230453805870833407421439212574062313003646965953502202475910805098352242334593032864259516764808524535942483730689266385152311211615964116389045650286208628808456335462041952207890106173275740370459986943102321696206429557564087525318089967897405644444623000511863107157557308186534298560527587572019346316355033934919957441550508882575999355766708149410968811087800729473057424308010549097981332304670031406041555803715955413339036080500808754492158737542734484998401215744654690711351161325805080116345713763807769610802115008881040186914857961374223563326965465598402712857647649645894731146017804331521888322693860558958503855401862488015623074257016783874478033822777830078316784835414093000947201506400011610985029499654829633957107417853056020540499269417042110181336575169074692813051124077708974605479345305920041747280059448684899400922571991099930664453292743809827342626934753107000870128877331579932782563524380798714632597295628557645082803296843236616076392991970270015712100442134023513886283784464419950570773371670811873933270310708997118849458336643847507006574011119586966974937788207294661600421217168621509401240418995272779814976583663788396536158697214365955475984890794668243195515572314953059651861082696184768258878995296003768323857169249008876885371529607646455072664973285527511102998717521845975135756441593003095381450869031008431908669560064914938113469326568093689809523805344386032125927150944856996438127025748883857073010461309552809726819170221989946507303388162136947629688251562588450138178899038303272700842829268621889196313174072479223297752703768574546583761103948807872847146848064605457904561500081263566926193191642688343232749158453368772641897955451363057609644645112006917552608771979545393201034857397622427389774081027490705702693006524549612535603064241744402935784861601694403209584205690723937129796362463343911271053265854646469551292075703084805287314120333561667481012691501795164559555541684657342352307822810163285251124746748974923606527429550997615161291228535060109435225108227901299975709571380209091129122227272216441627803523726777164364008004742426334663919124785814630176912677571852833752502725346071014705432386457155530572661154893835513525785620891850095606520565351320970810393464772620968379615660124963328735970775345860100919705686808551858461743844001685312753442104559191227870267206086959468558508401468678106105728446264075975', imag='0.49737586956773499553198842992134898056596278093878970646648346889020676110339870114583775247977136302692054603120109021822443554316339974282222561199232611886220300330105553514057677690480584493035538290876494514460117536677411627595949511819353049266797543862460275425864569407968567595357860564291291527867742831086558700212904793667896094871418308259352172899097695948368212424012574536494360363018277503638066867318777068219603810669943010680119005977621773561912606720803045597008002676683246934519542371142079542100141846779807392718409187939903121256315899609438586049617707838189799495246886755907903569518550107097882598265345598550245354135786271510965060331882668299846699739009591848119799294766795792823559501905944983934522013719450300112315218792851587509979452463897823250987183577990487160663264939124658544711545035364863865332177045407316959418352914986764637206227706891909118219950078850781117855620669431048521448025389707944573971440636740931711801855011202947455613906535183330595059911548002023882647732416487559942039227783613342177545492193614445078220140288723688909736143118626280863020595853748444241834411416910519340214591989919569536509339081273621496677946199954214119593818245423245684288737049349137960991219893702186768895773907188496900245152444274643746744118295639131492941111356657157822920214106438243484697203555790114776267157665154710152082027987356790701361442096828838601442015547729061095166325150964343728180130404258632954616043543199604117898076944007698692573636948102579834823120936944767121036635792007819805475726808489422155171975131862779943521889148505202877820261340355922772549687355247359974897507608549615352407027949312249821555196659390137311181502296036681020868664867986782119677098760586973138463917141611740468988213204817519333199460422299371242829228655306681288868303803296062888683528199818562802461992451862823404799754678283746522189982822560037275397968031615971963363709902507257877926891785358233571823114891659505663455898221991235954004864533590411654573818318113106797272988607665125924360425563792307799425990936943236665520962073467435684239617442047709083408098103227604516565756706009239476459623933319879599046221624090382809721289340378687835512927069104604697444112265560665538857941692157166275496261786432420905901635912671964863573567566604497775350255173998208324024995261411811818113717867965111050738007113662410232429480697686480597710210167829341401974099030749258685144390279858375913074962208998138884043906274722570736000135339213223176427663389497940279326395097084704333998408758534459113461184795032088636654724463459158749808526463718902204239727868163112700584262447178990997889990041829886195044778787887401716728571697157133637493233310947527127671657304945298676248456845389827169581407891040261957642069788011586930631903032895217214839637322975672557721468848791316989318021962219069865063902447510094620597454339304454402944533830040113635671008471976646591001992041049216266371882246316372844098128733751852941425438560428957208624376997021869445707566904439049591969326239995767495992243695295206699892300599253008999625535204399628766676319886323818800449324100122040913120055094032535076336958016922824333869752010084463277279472577041437335337464981997139330688127419001464723951412418046374004914583856794261216918413439394101952043623765358065922465946220626812984692880426995461414799765649873923786573131958979748223180828584371794592098887879506688544357672572896099715052520275709068314134398106502861962449127057596434935716022481236487906252939063675145248278173956011820990700644617864421376660406698891071793757320637285482791185140693761113608730440666333776777519240061817533437118976886740964133803611995693892824742601325658404338740087743616213854258357864636147354898234087049522488121316220476657738802649701952522262265993541077872250523689351713728062114621609162780626444705510042046915844286254446304746766689978589231234252920576557048441636791358136795845501535345786249983213125950054591425601187241842100934370069894478708358773735770466135075107028072278674402429894164789641577315598924119234751917678636763871369822270581082079224044907149196489475559284290408712873726156799914733821761924196972663387116742751956762595200648086418937336458469996935394065854542362372337822008156970504185101887003782707289994026853390331731403376339925617330652181774261581973621625603677973073332963873893531143789733956824094229734189822325028983266682372170731391842201833778729629116144338067779775721245833006705519945770455961320748700259158702928143410417838076154017154980402278105317691532184343260601852223188501735646288162715875162114115667025982167782167306990721722790993597097381512166950805347445074233363391903445088578506274932696622714049954745147966818778580364385707254486060391990477803388989934491428846823292159063683077490093966277657192960479097866847884365691764293892087611263164766272983866555944641903552447410807303494112347896710546140114994015156952048935640653877383273988414537768123288556350947162159503512312300494275648155060815640995584096623686267355097463426104577825481279329833174799732894283518933982486004328878976363814885701736062931329607948075125657890478056181713963238084452326934258370533626637200267121760610245309532135592946656926557071772958507756157421698854161817515293937340367307453357809396829924195846597772080897195514067549604316647853938225990680791010333744196106993746250662851607332537212983748027993592142308831841092639531068954614287586527178882850151609672668308905924437957205599129534171667563032324360579948377130934920083589096507225865398674094098295685753640490168435662511925306208040198297481366947578063188077541734584769279802358093168506522286812414562375681361516061661565423348216698055796681574545268549323921879642576357577957308807214373355420866101150161851930724599094420100091578415916934395709138415585932491588523795566715763424503667668577070937446809504290004161646303403993843456311308658993143424609196228714830526802589531946699645732520321196477443790441593260381068490314923545873405974911049679078294681146847202688706560864335989253119624742812891706845284450863661656685757804712851538594984010985070275302061936180243900655364056412596329928773573413150053738840532646959448621957883231556453816148834252434040039438550438897793917587030497614146326523196755280085292509001492946778002284775512449253670620223481304702349028544938332422738866663119777208191087751372724596809229048227615480067557941255428461274342210962604475522403675894548218637146376191714851796167572361764291836938344142919313087905213737015408774268343241185358324644634569059621307819504267316169406030277859072589118519630564816129973416907476609164134672475268033693520367348900636405142331221501055933770205190335220634444098756877481659212788125729663135074124093066800590958283919815227993787690436987317144447880814577339071027546003543181565781462141410281395764990715376991880944933745779307535620457500004447942029670983355957906758265837000220620009012256010552862395571564379230422575737487141102705709786807057888914091595259873257057688407358539690033465673386469061751601270357024751643901401319846681805670347909427740261538977728594917866509742537864261320563717207905399075722286377089067286902372446060250836063223603876730549174549048731748217018752523379374850992822666283323950525761234785329359040355519129090764203588108726573060054588870219659936856911386302471579982858080784831673442741474311900485453987745608773610471959891804299030379575905360366112069496044936768715429997613508995821493747848422891576928478917021267472126348642509992242139251554486401022637415351635297660794365382206073343884872643166415718051875423341315367926219822874027061245918521879926236211117801611549904513752412780746294195675512474230915488447194301412073828762194880759916178081080819606149603507915704895165924689254505494810236122726635005313920411863027572553659724197487408688080331817515107715862366221980411236365832577845067319452728913825456762089146869408834322107657867546014916303293915844098519782556062585473479223740740203288383759432823417772395450314643186775472714006268058286614536000449674725703058365298457816699307158709910281162285686941657973463364387847706363723998981529128920502635649037392076424993520834725858757068549054340128384730946866026725849978243270746139001107359555747562862558493205207792877838395039369098936039353688115375323455603839949735583116544662828771179134888415377637133024531759704543537944761465188593260055786965578674909149548242496556794937403621911232673190492726674647708339590653911427187090494070295536535785822359951821459677639945746910114792624514880968314358507332837801685731581005486600292043555861775203652074778372168332240108452391812955646146537417969462998428288752529255510477408728075222427347645394667209392134577788860611462415607472706657994892958147411145135526993043163345626955727628613040947504340245300992671219987046763413462069156433964549108048182157656299043383299300944395627059363691765586185742373127498365039329098479577653339867354631663114349210543898948966095691061652597308189550437811130494469398589733830671943513699023892882189210833162658926496505108441652768537394543916412444869660015981983995946015463538385679389649990893181635986497958849739339996464375141959370146353308930969617042353803199166660980809128830224531840649769599217722837218365155166516796488620780743041731556370630396443294232581577187036384139298772118186969613387168304788378698505213830038786195956072899795890238986226384976263274078803133722380734574217313642838713255063981064096382166144413118363001271043600249120307082708408620365007709205735282722423574970596057288448626471864616811726331172155215830020645367856261154866661630754716300846993767057565318470449052017412383256070461790220773069504465805371408457837083524972851790470022743297598631553902293145408781571425221119689568656719495511265063993313348196956089665315644939874468462230447031217837773120813738655380496486094945539623570801641810936541563542286068257456643241455980035786934329611337687043174441162468285066542430083470557177390341813624179781341870840486666510465317545944984026004476085520617219736228389277732601037264118085749612968691060575821148025862565938924602015566321640399812770105566176688600865467485107875050750755833470458245708747486665149147811392364268639376548050646772129431870066519259717254584797383144023360607552199262330604050657906747946353913809343937231999499451867914916467226225785093704866584061201053819876907312714039296953002083644033849469214442192466637896064300610205052599006345054062572952846454176674886006845701005007212215090389483736561373244023460713006716903650716081058584359009175098467031505410935584745385614832548965968183180470680724741539363672504731826075638264579624276471304902572615937030209812084637367574868100519309326726157580647421502407575475748242494524390878901926283281481120760468681198954069251137775668822634595202737675877916459657642666040910168954722892024319077471585743153199908203515506329208739344813438676487903161246170792658913648738526202523366840146822381485438202145292595688485463495476224616033513846636288128120640424078963440668055427071580978518892974101468975716735475380226162750658868924433335447333101781186294361744806882072997758177729458197359608386659940866248767880548168927428203042855982142330587603012765918497613047472100531467012385652483823762199794451827055903550236921235824232364179682416323934972644522144031649311233767219554242650337815676767977687481432205959980453046378595790922294765352397520093584149044344894800836897426926451837638733129145738481428708299681774470224275812285504873089355465648359575418663061674576498660194993950442030826480976813142916405077343724739585079806160605260842993072923905432924631496982243428086197476627413012284376666718619016999214640167104804010154127949438804213759769401405693200423457595410070690591518131695887323031247037639427388236243895711183812347120113369851399224277602628821055372287748400331039095861106166127977380136408019302364732713333244054332451552658855911420736721544774941524794602893538260405167516712940627653602704185849623985526761293640084354965399197300246393653642084020313350500547592135381681470675942430223666559082578015834386628309616964451894638742008862068277243753705802714346618592055206782163668217677207288926862626871299294346972445058431077884477248189874777627639700095857806612163308520932607795037256991030866306976303149629403596273778935569353785842695476634884936841036241558925614493829113960640399166348462382527966787383714979886062536255702954534242969192289959991142302193094783519155472150583251814645662513386572395180700827098035933264617687366444779522461124073999976163625217924755772735741744234882843718469541290560278806279778634949406202298499878745716851904869653241910357033074035509912736364788785920086113586803804738970973295400213955140475935692616751452345963284496838969460999093259481539252173390453270917417693811891368974862238929651779349252789327430267345011290432137713088932676513558283917962356873604404575009352652739713365028433872598410019844425439882233721575116127963007328415977666549617430835569186781855505750816701468879225791075253382570669651257655973565431615964002184811822163145548688017230684535729397134884886422706448630398959799354917367286380977777234752390510847613557412250728733150558795638659761427379160502991416021377020945636578246510478759884349375803966866265897086787746002595019056756482822760643792286153779210374773924245012152840984646286316535736234059903382784252370859488579682967136338173548903113925435246330102938404563752165283289096971197709490283946464842703110515548144978549944076291461327020259079899424923909222099493815915104082243358093958495404892645376634221615810655101737108857902622943412923295947097268831874494292663194972584727486725181933535887670443757754177542286475201516079624416480334023554432131313674827914755623922962293394710599185853072413627404916212495217515005094654881184399362931438651582774770996252838207854468633337791778946790386259090182203725271100749732676257071681138028838159618445927766882092788583246743376023969148415108949799566352211983799520485010274853806674187466217701792535182683524824732619282213910834626429534130195721047015774430802522910428654145896373330042409714163301174204559996789540045779390133821906174899335556266669503889424212647125576662273090068458394902356159237581753803533101792084583154951599367261079638323208521708373844644909863448974373845631485386960288249071045762931270536705926965671482337640351834169366463473069178881418100192389697333963357728568533941967316776847346463602852084446509811764511826442672378449944224989210709611889378751616757014414622055780585074625324037552974934864975998567437791066079169906000330549578566289666981260951997374099169368869407487520210258546506396082225954497903798413916382064277328667068459008974857094989723555422860217879682653372647252645661873030919800194203225472553470078610154470033968715970687076899472199827355303918176594636004636589677857686138401115310105140458917142814328175988645182815732356585233093593029513396272180529353695730854315651824600347680804958064900071568822871581963544422295548590851665310247562032138201978947383451836168859359228122511516254135330628882539591908672708877925877282388642212525269339442295254189246150576528752702928644435619831100208982543773570280238509072482912794349960699448631401610509339130384747764722318316222913586940010913543271035723515707455726719707182999164252839478400369944693064879160252182441589456740701826516871779234335126889790717297527131242214878853551998134757228063088504483515777004888393486149301487562753624103401780010034052042630603426673041288708525874852570158834454458123387140386893484797946827438552195770051897641220233484372041453635034724322936375040685248617168513877836537281914385541692002876175002015769640972766700730380900005067272371881947889287813336081728402503883018837744734416564794975569292812951252789386930250246132280784591210201034769081335044102991692641693491202793682370521728187963695734424028671905427382517699717056179274540585854782556389021850678766570356899153454282482145903681401504136691349745699581053268993964774833784045718951707605956980078283691099653275522040096644053665988593465907429506363953000755233588580967875321178051642407152718216803602171474420403797558516453550361031691336650344133818383566007455769615276144521901612902139777071454196679340656335580531725854434476719780401530516488750270728050922535464312631208683305179458585269529572225688501341917902791763178184831813294079504189694622296952438479468507876696753442584684703296729101239098862604598978927269350634407556498730265102617825773894411644142626929361133028351648471460790531731738787651144707881162177107310057376774765680610833178695878999640487226785071121998924589918603739278927404032586750815295906113799371352917361588109251521330548893471569388748177192579674636564745445221615474484410343138967094789044964525069792767672426738582660745711262373298533611728641272587088846113799835971188939772018916268987550661364617558914107529587477288347605636663479582838920032959918269401601328868582403342381570957070326856130738774040618898384746593967968153279290847268823953519634332851343248742522629330936385369754885481669830475455513613749086934912383219543680562252599492843449837163040424946860716322321569954844069245988663190779212187163555810378387677056815889408988163677823731568992117140633360280534016329621895181015803204618459534165340126410842777892009770749476289702315486067062310603086367012830286115567193749060457562809497301612369413208498411201752512917692137568709047621448788876785058537755811040094370470781772526227549651056871095474257225336780016919966250283840644262840577978065622963403583919398138203104917744935660601146825260605730208103609113295262884646198815035120884627749117315155756189633340825148393841079274111316409468647929564705940179839366239525426674822302289571714967185887199274556996418919616346634862769016819133175128848850666752078202101909165457701029405083866265184112471447314463163058178980233197165028143367127349537607836926323758451945701430068443909067801426820917540884435568956862703403538119781803406110241183445585211184466881569524110528442603541169526531104733403445887306019397158006473017687864312336361615372903869286457703219442053002871639345269953023834822794878566907737005399934746004998809530353065230994265099986334603024754544653592350160095491897625135476535887646352347664661011716964604611343647451340434693257115324875844805501578869353371922242080468943315471064734869054140320358660080382196367202945301958465401335298490210533165591542582503906862424050803715313948885802546450363459160461350306285370425952267115539541231497791974463638134702545653508739140034411513384000645452870108154091878811938900308165502715855496524421966436640311015865770427609719999550265314707469841989619924468569086900463558293731579797920511776851214124734974220186901111543788306561421238868798223252899777253429676620419320636658194381802615745571926262554404059719450828857801530022781145638736160038461894167587058368416555535975376543515943405047844171471713882297260753768120175104854246368261881883510949299935384255609485628752124211427351663690821274614225657129383464145089045248102561781634112648879626744008909145132451313578992131675210562171210431023866229812778990206602126149223429683342271334157895200096395252166076366018758966719745931019318311062682191270263335342068280805231134419488318918530143061277945163426891270132829639231831675529914959016500984302545645243762465203604964703082241864058469930369725242886496440940259911916235737130493231297876786797627530787231005933027728754155182408495609634931289966384978184100932863689375634944942721873576964254333293051542363010534625119641764613812938888039135940822481903275899592258190317767800077861340557601530316374190996559964377909757885053336783348605408396669866736278060007935171209755753527290048354861084012025791432933077321147023324712149181671820929457696685748529290297831780166227879310082227671978745743160362976495647923274174513297878975370509030390143769357288106714938819490329494666414026539741893776802271722982999501874427375079704311516813515388678785357943910688904306559604191919672982013479928007385058768742424941753025283852298070291713512664192416852940758492571489602876710458990329566350526824975209191487500277483893887923050622512958502384999202563440249138225593260053266413656555962317894603782002776372458114379599694720602281762972553841556065375104022784610961895034337085462302886147278721223018497053988854320398301720323670642106086336088201728542481177811382852851910427335084235984424752513007258601828350993633001251339813406398089478175391579925370440942936399271711630357056719915503574674367973972931042383477342266336093154999838348798901181096309177410745176655877127187611314651981141000017580096247723118329683678776060658345704873322579369967660097627684072847073533945784785556413958667388201590805497491006545808348888172943550945556850045067343474566062166177178924694955528437009878333456958394165458477967343137887409562229974018010080355240327444683833057964880792570180288685682347436503589677132815226443081652373029838521735111875338668890616860240500072667547291645729170853898614521917674051036733713011066697528801670576981149985763416809482304102784409217539869450258879719468982654441930801330880515784790779281449616194464663799344704805274923861203567711753136380103577294144693574779417634282172474526968375979291270170002527697135283437797975023720413997282202361340109706908441315297291690823033434088826781180248481007009768274402522674701028991450969810763087468283871858660439453066509740880811835624398764105756907643958840462016366831050452207881647107663666275405914176021407990548825377801981911524566533727280976319475041058704020000037583896482247758233427498366907361199064911637542991251865936413084728538296662709280448427879935500038552874732938888513495701402044718541210445045729746851427066849581785481613114917202059702174855770491295291067664318138513454430091768794539538349473520018443560711003604269128309102915881505559004194044134490075496178243773395510539925247626693241295860067170953050588792680373369160924480999960292744861216894768764729559343229750785882948100972984497425524639877180937011994914870993904705247103557620691049220940236906690179634983269346452204519893688635187943575683939454349802506131081336160265795761064094352609713159615678489316577528122352137950267007460021201177429377534496345942947536922392989729122236729101448387131737328676538165632606464336876996616308059576322919522026175455279270404900828785796749878257843505186058169014897502969857183999926084711483783706381924625977681129367695277761820535876576801102986491610082675521898918380606327707079164236397624714488422845741465391042120753655142292218060119935474121819294854042472111544800145373638139120547084578888605754471708054355911172465116908628578668075145400947153572168327177851064323220693421122274006424309745267646264896253549340513855908349130381333796392845874637982617104132393220222640714180852603025112591821392354524079938040577843310368154578390792468146961389316647759978548592410517716949008815788119083567261208969064692588478518036609527376503030866368196760798270543134033922990072681029770347800054415077372230181275881011581105264212841228586424979702024766714510818741993323360004767036165607716118211487917573976797024322464577101789631101083771885781896024500963894009292450939164950010256632181398794766097719650173312390992844096749116380773704761009330102584808492443598194541702605303711011220045993777881701016566194968925336174765826706548184850049183452384092884020618486469752640365168256155603856496064844672026044478857727733882750870867139149962505034148996626714348713660313005399610473321413201198952949583055113911288040365134115972873152180677168113425295686708053472199262198744094140530956177630523054021375629081396639596032296169279727100853735805273417399695680775492283357011313709968568186996392465424430048497833412417682068708569511340709131807044882015231712735900907465977982813929170636235224320770392317221273496187329136221117251742895703436219780894080648058686065781839578857368920844134140582694513865345915555005032607661130327345919819222994037877005286432865525947917300971915280049600615763035167609595916969951537040065570468032451038094595574260247196012308924104281894128809505328859774850450951343707520088783144320644988842878407736856395332776988765673063938679644857809928887080451602070798650933829728655541904766285869688388443172410293186895271089186772028971677473470840663395416016593161054903680367506393898301362212379474308974331088255315179088311040573188220753230598374156170016009680550483048793953352074251807329606811772235992502174949004069644539821388279293508186792456639542359360598064702130240885369178277476393243854292016621248078739126963008280677967688348349287868031029544517612481394938643335688807483195987215815883307845080333329681383041635206258104349378320592667669178528972942091851323361788049818645749625349104678716241604708394549704420998400200886501314435819816134473138720548279760036904836521213339240088291550493874735488289920335911243682329917252470316682322100146647960344582578868231092068557831952701146766818268169706990866855003006764224206675844898024393456610917119971347583375547551983289193154925099405585978813169857530571420272004775044228259072227335856739053136697004077523304151220375183526144082528492507812929867195031233183400303981612592679569787229663948974393430199322671070154788645110645251829086296754343513580528896701917771335852293761194128875452131236616719858042788670182145254646453759700999912467155229292816876041515630823390080216088518079448145004636727792858385734488730362555073641366108559249657592368125669957985501671110926279152008344862534612215447496222254016389650646155679084282262012975868434509432974584477055595370940384504822319654238394131892269703623927454058778967593060472023383587949857407851773620110406964520438283737489666621134783045874669380889038934209964973552094135015736814975708455209080936033762515397653211380953433422730477964967613104817386628117174976197467863795535446065575932071420265309937916217193335701053304751862626878970165843868304056516599243939395037061970341609815676635750565399684220968129712073515984272979708943869934967139756299630269246483495053634770506566675498048718691965697649978328854856907528566778076391760341096684804547474822501190217629707421913244935015813518562354733663091661998612246220269560527043021727361984957081953660093575375026331450711814100029069772489718158197777353425502353169669170672846672447572945892546891052106532219288855668719159409900088663418821575554500912900134914255240831036018039220502194154269220846231210666082768827953386021720311089896407756035817855787325606478487265907408221960896677320076286839511803983977211003152252293347703887715884387158441784752178038810586485184211102483169281196482230181954519999529787712612272845716650253439420687430922844416506916175254939600425662018938834614069340468494007279274668589096002968838893391587810660916014991343260917804632019506624172795251341007256447974833119600634912204361649528972259429144418608186453192566064457745382385873546549794874913506961018753125096412324727012984406348004798334967701023944370455098462258925423396084726666507447955604074520105072216074002379497820729136215457507281843837182446952300437659108943452344535960944319293300181913496001862924316548754285871155248355114767027944726363506029614837966300758705021456372725076356494617519029558969510022608841114935417456352827114034651172779892204510795896942220069758415146282534378463230802440921973992040720372856712236258542404210316105775135580530249167398929019473807372306070816630310921697211895610150098829455574989279685503540980917339081235268670062896480698339506115526161790471234601840295689731940648097155179269918603366196815739300892210609257651799992533221218402348671533372017245506053150664136658116377755696882464346609880204098950739446626084709970406823928022221383529900472738922482947878698346730262133755773047391565757624574776269007091108382260149896473231462461352072425932277561091386524318543613128141942696285447528852907278547636358893823159585931304717129673147704027324348223389121569890613660749262197310324565312262917889260930989074248024844002679122054429346037949856405537251705941051082178413102273201648405388494710270579577189016782694253478136307847597918675320242973425096759040624964269465588310355515468207867376702813887071753835809264553975495014293893564499996088701544763267625702948005589009099097128966439748362106726324218615065285421150355347442075151991604605926019413725149155232228936822566085305322109546310661707542171913090623746178450726983866968487121105017638905447430811052882848798326524791244443316982835965338881132870712848510655276350436492964659723057226077138433956356137148927709184534869111898967291837172157492370643226557308343136511051576135636357903787689438682198789505572124626270994634851950640890076283825304180277802004890155992720994992326054801333166028698976667284209352572031609305504719467650353653511252267688932209625175990916505535924820626946387799197143640797358081421702097117131859481320174704942550736871401520131744568018061349636405719631228831347751043832395751916582466340432848578736422346334859795054019817862932274122107616916304701431833810643728209724596183245934863560875303652524977297957711173244560559614966436851175428925467269785498675565017307496132988373796101358495104057385967452474424032919752774549065919039740306632137959633188802981548406237850135624032692924402537744574525821771290940229779146132675729432949832239743519696409666319438466112820141837178453996102407103581156522631702691424466393126816225073463645251891337560626612072829214877040301814918694908431078580225768472350018824414978895371093926373301965135881413789382659596792785977923588196486393453073893050711597509856940533302989781916693445261794896416076634402983689730266225646401102555046507640884587782532047563820173411064426988444170494121696867729152597682233771222162434400536297860334567461512707008264796081161597161664562309058736575722702654498693641669089626469476617351364633439237779323015015052101494466834057062823035954813060128471216151350208796844262818579534167121703577982449047794024331404619009241366512573419543716762279745579658749467898575627776923267985366732231086697813968919920474424879892395983527350527938185347252696446109066974362868574658968541647629904488149596636034407301187421910459401091817561772263147568748129554014391375903612549323754709082516978897124364392656688191352408367980877161317276349093752581490638136266830355090381475249599369011304807334174836097889372347629973282148890365299493178617385433951392165395656288982133122513861228350161161172966512046213013869001917464895041188790777974601884860212438337484707679716936062069611601754446214336533430751758593630534674106043757652688075398795024494489982680614934438628607202707827706356791192765981977583536834963002984585525980057369309208303877951427826533780946027431461997899442058507022934274587096707850070001798198978724835652035883715786662968640317174128503579469189804314173975971190324879684731293862132214177682739089075214244713397795778874158965762104512751936923695614385393066040519573399219659941613699541037982237756031141181540792607374031920290151793420550063970151455272943489753523863383622799459309707350736433605531976988789335042824597249492912526062987694962021994287253968392500401632649885652142749990531031334133956297329293898633940818012985698248091493348257188379955957740980254118408742558034746919123592993174048740495983294454276795191436776851959788875994434465296196588842652628617746401820430377088683561607560570447270211323824475068694066487747193946845904814976600888316950755647508184396341333067083748747246538289281483790978163371841457268965671785577319749351651446245115702508973953447428475742682509229976132558644444815410597793002394354656479584777331457539181819509912846515589760636339507833877900922360603949050216241096769253168921571455572923106979089100010503276966173937677488639523732714155984204090401541904665648892460681826429044161148233494372330738306755680684693018304442906843230263681561347655931032459841295025021486343933557827767486017534216107357550533938991'), mpc(real='0.41884427863251031279109176653168410369210379444708332027062896319206297835582358517326329398054482779806097641013167714923712934461041422116804043801865345100801971083354274593903455004943874935270686843090891558846442889767515614741870825160252423947609019490091349994409202559238066916929795764610209134694429045560807772932875866425169088187466603423606543644857956154769882929225184071298962889400122441480076863649492628460794379510193508000201864731282837234811327786029271475560879398897410017873843344905779408908814497081066628187981528260657121724409164639827034182323502823837141653428089799744053215909614432994505254819267019083110950087920054081173896522059458527488016136177893168280059333092356540957661318948543459956747842180236211710480238444173556965769992215842787335164452690965153894396301542024339414732685397525442694498279095263314797831485175663808195325987943456062293468092396170150078360844899571299727034808343676458504734548315491835787765197810495752558547235710245181604514197200946981339898096551677956457262488801929424495147292760246633980920950258645979145249542952707050711390194609311020462849406948125066024609059140801621737595731098199658478486732392242818824907457296261790873794297788043744723970176506513620425851350378509691795371409149420743468212859964969536637363732409689012742583038902841732423759030321033442442908445561311021055219980895686587614948659549188445602811528858143195766013152235499541724890696412977497737848068408828586962400729818545528936361261446117212552007925155597094584563732484468264197439559195037347644252810912420709749806805577475225441595570350047859416872241801807194832555133441330271261791949074656589382536260425952957737771199379909545282309056247661624342693108391182876777397489208908185200639535153648637171058232790980132464133081870515623855566520119043750252130950535504484845004138588011454473161170684213495434802706386993204613296879573072795266984963066287182043353190367204172661208746650384579446763043905786098322456116200795924553073320526010414111264285261203106340694453770633920072311563051155830331103645973646105078583696540682587515575127491281141674563833865168113805734718006520676304697722394814759991948654352564764901282745014385309849095642775783314876892176293145735152383890084470131533406963830478888246408395698264204396403866472601415832304294410244720981329324410733188217166590895168954771482286459630960994622107215223549872243624339338798240037254770246633529142827008763359518972349670725248946817299168221999855802439415989620088770129357084598031996953380110331959243169540513930484056475570375527186810022127350171324266365978779978532889115350239758863880548750873118182958500245107353511791550889764982074772011180243950822635267906631637354447684293578746929501450280960420341576889094005755555190172795814909782751003829554652013781282701908869380746720533487565295213046495717111035821392437606493012851514140822379060259673843142777720205202693465375351941245311153949348916538066422333729279061642453003898669456278771073506461992700244034031725151086789040069807366661247042846421141650485970279377666041843928229164775853225043961401429905639628840458247365133368400008682722736471063332381610305965156362215816348077767945524962894341264786983883448745695234585708718961404965543801389548020381757655472734461813076557440662682708497768053848582742946424082030771866527318812074558948522648867679176076994780934076891773348048984762508190905402510794821784207808076634543900374626367139089699470070060583040450308523284485015470476804243974770426307098660618796602882167767165099117099994070071800205189721046853163346040829572479423310161313993523242553284201378626849933046599423425383879888827729745662147034030442178865028710619306821999756233650009405400140656612805902199149293410313144791266634905654945463808594685908357897508944453498519646322615822328776272780476416730884720946960574428010590061366654375446701935361762015125835825086924489748026664218132666441293848726556826237310254503397243327515078837647116611589291570572639740542293913509907253462769573622109350919280729268291679419599795576897076548491745737413145973498172215854992105519785126697750450062961481227970518335239352607033669330438438839188585051634929626697422992290850471088134814706556047477657888906777182217943318599424238026402109154081894709112381876705594935031764305781927665108872901968616678311945658031929832922486469773661739667279428168012642713359889885495959457271157968570970594502088573567621814011479095054292121359114795404664438346569474228919212587146537814356375189229276595811687902951160053545621481237831477228689610582054718707552038569720575880132797137467660015512325840682962871541498140055517493887834967630936454769196620927218101964247196002598552252971949395031736190564000469748791410227457530898335301410208058438302834745476141089646809503344222305483499376931802995129986151555072635294028774502014950729649799188762201840882595423854637356178662964734253476248689922004967303259042744669050999120298332841462799488910897704958584591003575171470544881339299312545307584795920724735451561805669353377585190597309451928376689604397105157511300972901770681058051155832623239253282745482496407010667829771866467232061533480764879081346005156552383873018707546975571358647120238057319539829451166411149989346774646119868179614364672187063995144858541236962173626289984392953444516994492005876355496095224699665734252949337597504640124557029122244664449884857496795966223434101709288504639149929829175407348054581774398994531617315464116130064543272254232628340926453585395675525607394656944320272198265861714407903845888783839843202783840183492785292798879959247285351108140707779863909592695724542241791183683310205182178356617022186733349045090552210459443829324509740291414901314176201413390982290635918607418329758726830987319342961252542439776255002460554645656842835475468470166083109670400183878532245403905879484401230437451607268920402640270211285618979627817076222566439008124665327198152279041468160550911520602327520936485583394488020456661605525877332650116508512269073331648164321468668341109628041621192670834771906356042957405546506910044367248553530742630891795324712850890857849694713633823792929574223591159366168251001305287652206993824588337327748900419775935957178519820082418651956047984671636049595626522512224584355046636978256735716513044770583821193333632638425144667823511127147604260230834310064284561817641886563233458592086917611895854213557719738767828064823988986308153862109495774161184261139879945490668779425281678377020794227702145039874248097284011783611383438978412115834054729220897603084074962062003557253588045143449727164503388178115656266099521040667657464224323413760404600374936460362992972457410327027056713509411973996432544434225795020550829389072773006605169049593799316180547695519616955266215313384503101084325907877367425784612821729631131668802124231511404425196351475068571193740653072117676970699824200067729001032374401736619363542150306871012420957057701742664922067974097721383317814272455940734955794844373388344847535887053411561637579081106367727223619154462945930594000836287513197923568311707585619454744774781407288830683359373723817386919899441349342352249342670172034418305166774903950857627255035950433224731199944192761927013413067692680808465234054966873197912724767149758651788709411422559256102616802010978402596686299105951258421463352475716201212344534080940131333010666541881656143830147769838106819099397884711708249896398690857408799720107401448435884598317411888674892414102491637848222209975504946945938756283480622150311916279366393540330136064278852011991289228962791074218396029906108007521443020104289219242079426697068974494877967667077638258793769058382155380192753691191390923110910532899838632239472481523224850542807778975932384511132427341323724289797962120641773840281592112659288547827325114528967518386126783026805775062696958377250116403086586275430409972935407420513467128127810455733138523707748731059040866296721397549239570435519663916161345959494767674290806439435637156669016248551429865436176440361982345085502395192222716709905858778383484932157900395286713675763529863549643079537329651179614737469466269956421281495149360280718088021933996060803169870529826412351799023613668538427588202809683760721703442187995990674287579270117797013705730590369278603395656339393894478732595524013631566086320901817572650285724237602331159300740122049732562946413049593023392658452593380321182689293836629263287359041045984882186534073324067078212171393213327929801618019209333129719124596327577382583730897732834958530273916764902723130329179731665500001104022284411852601203343358641934427997456508756000862067065556193835832179744315448191227687284316633180873886704558809604696187238569787435957971643725666085283651351974052702149538389179778561355176862572409527704925436962026001951244200796368705756980212713062501646103688340250964078407976671500471250991120678766238319220792332815242896627833105067402356254728980317577932171580490444577030256455889694954683563754706092828503160324621270775282593315391983278128620614089817314155470122137883501510594644838984404361900072387057129288449368041663483339783648437644847024107491348413141610045405043645530608917456868853084856683207825943052778570376593626489108284611828299046079250129965030189832649930978137865063004578520399513691876894837443891591523413124637994686847669369162210721475122839182417967720517263931410913775942861526961225188076124494401616874352006921865085415439569694992972193951619615612260142944479556576224791999940426452315776622331789733478178051140076650627673395887247682013357004001952323403736441245691367468804885909364087953440213701146262405863545288981427333704810600129546196298313008701393448751148366039936667707339942987350677475466561597436181302163028317333454217185175207315497796414440331215907362857582166633903717641406560402743740711587236509332910614507788294999733290792479448819366055427539731296822517314559367965086836145803388343129135495696797078165210492987117665012986555094221106045626290497798301415723039582640073724682592078665727703343084391509249198701049599165319575735148539242788646175137998003592449537974018486010590382937837187155242727404143837635700311269687686951832352121391101551620562174818325435198436928560134433724839866767602369181160832886577441501480628679934551316774871101302965238407292749186292155366134834360141994970675031135153634994115681888949008419981738498512216039542929738058724784420139019695313373080170181152175743543114754754690905627487068367833726662961569700373889257270955251735666035517645537934284418246686521218402556035638729566057004041862642329644273180837406605561303082787827427608608253040890053916646656037300611214510104170421075281737483326009019483632535624055623661662639040759079327336505581006336090218385895309047284054889784820217708290985250483982177622144568651931082357525441873688319754802588062218292148220144001667231875292115022924153203414688117720916497431724666226359392023485265378629603015136979966497309321676470096842859156070910658710461360881967524413110839797431084939042833929476271979196622941882112300807447851519511161055147364356743594102141226362678596674599886923620847284814870592835746846261126389949035672953315924215368784594773507235074603789623056891949383656344015954422979754601857808720578638212222312765373292243223279004076451161698037268117235639612259040950266154496686199973165256320875658278945840950516979291836056869908881797706728228194247856607454127126833197565045041337354278146983499177475799331322271218279842458076617755265825075173878141579533266755039748031439540989710938470698088639975871505130313328703920949286357678434766124309793760313238278852724841581282687348428292269467464091556274211275195717072551843241211970135940085739682648910292023489126051120403395938164242929374999522521600470689060763685188112626594998011681093390392820729649363658648864407301267802676088666634746481046909180085839518865398671822602774305759648146378993585961122516003666782586656214500761372286186354118374681905411725896704987494243181235658923958945313761267839569777910926748575502663880541291013070893164884817150740421546779864283220030518967096250732561767199432022720469320496336910036561361866861938318337874170253124499709076901220443208084079064877137985916046843481611035576730930277603296833970586286160828524345064607834992639765372711678617907764982367576294161282995098718319197449770875651912974298213757038158408455566301780723794435073475061038424460254886485244639736836601672378785877117774705669063240737125624869867513105349214366236498768780800994599878798717131970987182612924402912642870510927547019503650373281116997982863947074157006115044597996366389268873773305272336336665920015995892247298817717343724564135985631150203892493468107786118862732454053195559919767385878985401900712316741022997657928382619854565865177690296929009008450463218048296371121669037230519468252777808766640758582868667509390429292014187948389583889933622376866048606376622849918997541401257968898032608187562166102199789095419168453787075078926751786421868133006765129720927614812493657865068349663243799054493716762001782576258544120829201030551443021907064503658263334706292698003137153922595404828188207049682966893171566746697325050833440977592629603902452819992444357404494387420524685394199729264692792961390167058920485919562854800491599836922742617165509046399356298708890525578797132917064798473975343188645645646420949388524581405042239824762896883175810588941601751828531331598537948626739904451397556864687553361549549763529431080432696715351326277006084823528271134067738143457676203802049304603496122565845734767482344764700177860978762167604487093834865023565698006344828197418512691323769688787441552970123564361737333170742560992320402548911587018146151992436633598150743296297332111676548069790546529476975431223023254238890870486927607319458523689721839511713294306344098659804069227874279988968792236682147466172474184241105580725718928536984792312550821348069017802969517457310632705872570609252457877757551380295236352162025107328726048532373210117697754869236536698664463619971346513167736719389035472148816330961364715553074008199620756448180349774030123412163384285251291813022434223541198858953030399120247016361476949849180471012542880963656722835570974575640480760746730169440241755700328628373800500917180109339070335154996872624121764240683719512338626653152524157659984350254503909687946117915966295789813728349334728368577087452465658117144454532325303767244024230339040323165892077364544949549933655102959551434972735043550462445432924717921329095950454604229582717691426018351998266920671850208507644843993053456947621250781747111690569314629877983971299873800055972918124322056609432472736836231688693712490844016861258262681613685096597003000878424070780697785306074355064873549454854227605021471017484347584662338780028703926074048075154293320424077582271732456314958814729284788803950931928553895208050594555242515077520264007422863518514854712917086153546289315697175668928334667480700344956260804124695035995639522048025286483845241266104343417102416456998778375005181294030509849531589355242160397400202444367411833758882037941049304879685813700643845951370475996428801287587896066220101791624166501176070919413845349036294983370392690869824535984250380171480530212944337996714608889085137546389378266283522388875822810324859902481982385487390136491851625514310940239833969152464607397681760047563267898661167360216031857746464376020765727739057721606073752918503668800736693139595948885738613399271751299802369092276343460593093281538030265912013088303862578871339263216064309230914283437122647564804911541309502235647656798583704635028293782208524745867672127472339504204287079982790654457810792481436095048130435674465889627227277580989955111967051128294986292739198024635303290296206466656922279522062781136766445268505467752578133232888780027794291407423728713999389442611666787741242759196909958253208286579264796834279666841036638028806653241131356290243852865593763612124742286904519883807476042463956281400493013902639893495940408010693597946930466811909951860787328727936429048583914237155310030490802397179708204082101762543751210834220758137155427424201529564362788930909206201269582125523804831391339198833554175582691619270394606647311762145075472195075902402160297786405722494321009789613795868274666586441497097674514250203332587485962471258505235686932124828028777571152036891157918634353576608772213885933081732117966748591916431745245468349052336571460435346319141014580064070560358832294000139310151816014385223810483920609101822390160013779614131804047002693455438937120486990812672328778367812915216120798358154248884193049942774150597331033504503095385489841163626223012071415343378786268493526739052464280900031297197878120914151370198149280465690421801334228651372236466473597676411998018831749531318980851017380383107839361864350789467957088674871220460382559221685099999206275593518165997325310197870136691998224824008168616550872679587644338918499478567826078479423410566432690124172524775894367434103501040501276085200467635858648866882652667028666209283850652779368396268933267249529054874205568296841261622461763459194090260418006355177835357724689125334769242835442129686908779569418089599496877185755916587190143064675157932161649934440672243267469433530698322107095728505787754583201675555671528154584269933408142451465953934534553853519087798940870703473990071949541179667599466339543016847419245408422870665663591924379253805285785814773072566335041185250465328960630057423806964792079214027386179463411252287042047716201904082692691864207957575658631915572477517899710233603275212064919897459112311317863667740587978215110890695798288576211504276063125624633119404206937398424561635351453857500251370694201800073395876738878729648939348674537738581054822715667932140178667898897801580026629031425286575007936454648333720317098174415262757200713175613510290345391628079467780414569071114299223918114438315119011770618547306956951375566725679493552999984325602153998030989598404372998712084855787795128472690423330591472698744639294237005592435426627291713222190281996975625916652535412545802886435512441363563532015733242554542848830521817382238978231702368542704635227045734546076597211450531790289271636233354658997518349642233236636400422103665762231461612205355725266625305469767722379052107304740512368473663141665100722335843222030415296301035635745883991958382629581562991754040764872931931709007434300341833440848805295358781167906787832128564565481787910348239239850984862590030881791048243698014681981270193670472237710194120821619685008887224458330817439075380415457737771473566334898622418821951736466240940735317276365280496210293907477058312405940670436025330522403415239019357835859694250361354169958032797980398067885450067852361690397915085759261543492926303758547554863774578504718146522243432377201536131041036859465816030940633586212649515334984835237138350136030802987059202033539092659939219659437758579269669438670772279058351748590806090311457542354291062756221372027260087051909999510656472750868839402127234849068040898691814293631682093156070772240028289358482690455161600890355377731500926913446872636487385646596095263497567018850976092155500975750994417107922799859633837919800818718029951790410890085202183757857132763966324921388277118844272723168692411815139305089161530370902448019900458916213224194676334420513002459885847597332187746619469441975788807926632622516906280291939235672419738053093715981046620696506144958699060327710859301535555259484707103948576171079837963563901147577348855793026989377561953053575836003497812323946790139229663810585713659595165145699614571288024854865234793829782849591657705244116440396069387914034605378438535533263473625907657712426743699472559402367946195631112367863950750102787884182931874649513343039769038953210441023380462718412401461512607165010217615138297662137286576731377259391616021783095310615488128804121160445292468160802801941776027212664423877801293917034913190171141700421080570157236534696067016469072635533834696128043119435016895682683225811634129178763364101325437461021721716359708110399177236654146477151660962074998039965282126870925556194370894738478326345794643510299811880812987622550230008459637779146405689204586982513170636261825202623835495993060465972271012458945346123623733903456729573695502695216935596828389347636381803191395108014030804651955860794935966533145080789964451257722403352193317397196271529904038986981159181092037457261600458409592833132754336544634459792594371590423425284632493903121356205202873037968710340666480399914302035274259820821148497336195388926642818341850350235445443549309248019435574152634751027761879520914865389657192014296412768368150258148266311110289868682832951722489220336813186353002193358608400825879726998851515314488913461572481316263552225336783683159874824067147766829372264022003703173313331838868961541091173687355958925409339059950407509512361820017346896819248504745880902089140340037319229658201483617736866442662471249075513750329422610361995392248403939967777321733309987095222689475974564273051424462298013215863906732727595260979339841706097590988443992597429316158598587352324344487693739431699226327942298821649123391712172789670487568697540860264048193372618308398679926917314041054398258418081547346022389539370025621608686890887665258012313705281994799490782123895102148792209277093106456912110795967519869992447727684130071388270674375739898341324694549012579384168912834431749851423206030803467372506389033130798578470671044187647939989317141120274804075671085223035846080928467929618595342565640543342323000883931058607792869084469675848705884044714150068593252656660822216562966145336745040212163475081648868163353627397940292088756633022227957703943078464989275913515692087772439988607514933429822033326199882560141999770296169861140371263380623274539557198183901471885140592025614539253768608104334886726883685362072188753583622232782876926397211424183077712957733304662688267817771322687873133849934390748749840663347804426910888139720728924749467142319146928099463531922513739228667655394253831120423699892306277583767948102024784475876765299223384295527816679712594941822404890263291212453961100126495539107711846278874454461602431433183608184392315485117394979679082391846803117918226875575283507299233620714907478442652687335710728089257561120883655951940308434934659927449438501110123282985279307286333692428170872166171998330158297997347003487531064123282661267729174406184995934471050824782845954949447766968786398723568756565594639807298159954685233135306470903379832573469745584016797785410895268237247270883262098473002005736616654257704209658486742847129871028720659750863593921506633038795009801431884721549442430022680538319088835955332356172690239946715675257801229475355643489831206542576040721689323138325893972688807492060014590268945411984790101036237768511565112425176771738284693420313707397691974124030005633941670997511023831479591679820594645300772387646382137123016783467759018650561822594129084341008073717129109280448751431418542727793059769373354167881663138564897513393223398080676264145397965774913492679990681366294727940706047425865875648602818838641508381136433745085451127543218117683072512413029937177804349406408267138409447991536822748899680599413307253059896482787706852007223696288846560545374554653402138431019376039541990201321335511081336184339241157379419886831338070869852303481648028748556632306692319530947722337601973095671381019878084527472022088220327977849495999552057674212972148555411282427442234659679477703044570141509929937074884800464393274803445927346739996307168574121327188334421346084367635521161577974178260299572966755823349161300335320376722904768351262116388636163460498215130116758962386530276403878191183728535312365136226996497058697566365641933348061454498343737670808163878229431686979037429434692209332757372776546951480281614712122071416628565870368099999401477239385815186899255407714630165896598656676436246321015904450912698000826082472096478512825149452303965252942236377204432753244005265073714318910198880070112013351345335933167316094111715188300571015249860541114863140366382546112407564082472955406804060068486660742966121861663896112128776909639452757748056093498562221199504833405813576874005292913152458126799875209313384614266781365491550014977799531573732287539666591060057165280755132609047879145059353435696814280370464836530533122504971019525575129363469544620686493761280746796645653605168404767537483599969721268386613225178402116706158478058387167943771507449738549089556548377219414850312070526971407120980778817593708295300032484739997786254990720470338045081381910231043356695913006902210747057849690319233140000546592753360394309273048251504367675019466220745980094015193342315329193410963470880016087391860511866037039564429881632598617461298465742152999565602661324331920513038387317082647214623215373267416383696442223860294114253562747152935760016322271431681294327514629056354648732380763932065682438567549736856258650879906765183178571874672735774343555393124368530979751948759804511970836000678703764226946092643766780147926663988799441296758967483630344764993223186663957389803505145378885388370785624763891621708119482730303279189774748140966071305782438357335281502000923078310644252776745984201955225857517839578987870102473573918276524719829567555627291572878454746941197234951793902753967848448275417305948777649727518856337048131994870415584194428968819682982726393586409316621111006701297293369421256936545003994457778648256735505261829748245560171915861844130294413778841057458938960612666064950690422358424242652917660461363681273591037178244417014178849909067650367355309325602504733037471030583847947996315990715306487053989927961815461423481451981722516009741233943098021009896059413755955312593355894471955550050431626114840517810988632622356467699999283939490519672095329959886076939854702877560824186971839465659919765459071550411923715586422073703801166493788378141140484951527430612179922869096075574652535728670819329671151132623965020568499253132569985095039625116786738473082315023894726648859843131463839316477577115026404838146498567743887294144342800066844252006260040401645786179725748536239687166950684257892554366122752493548583594995832065080704250504670723897195311083253359127548439141680422634769665696617893280138478717037861069112361864290765050368461437449471832795896203363241910673584381295017991300716116568874783854298191150186128467354369833875495753976538193546946911928736165270730644680957858352835911839158342606954017724240075998957404489893026107481547623508637604909729700873687441440083882962006944418241084042601455187759809893360307343616004159151150240280756601537944740603349491020760616596693592961825963674051451337257662406126655010760265643269173316042128660517866324891852674312775317134332465254624949365491136445059832944844786821395746932475038345485285225773194060479437540321608113821394869897248026818245401950731783867139166852846725108094583194936401274094315161279662491866470243446000736612039789543646600776279159529121035523491466114613735684961035079771051783260896689450428388418230327252845183528077267081075888675442471352101269912315545417059123667297392759488725957342612179110221251377336438173902234337391496049457488778573948514194162111056242103398614767931279861479646999026715833421664340156667912043113461669854185712577369389777189537155215536431912937027470428835430885228076584771640739049806292475503014224213841260257755031427357140820543535823999690489373884807506361537211763449041484885702881997144155890230650811886633700964575146222506532210792246557336220634495408321517977065312268151249188184308979201197383860058749091684870213616634265391035966155120816712813134128202519456334204457735324749111848715956923055233224959105718590998888917862138613019000086928113865855559502148498056256568825369937891674314735141211790601961143193023684151277933423019600207136240364018714589070259470067347401038362333746783495959670188159943445997805309958793730239286312151621417330717123970672483899589615007379374590250143423189638840984342684608281978477444762282383041227832613846984014798549046548792664271581338203271591808359064965470008094895796739450319859345718482604978824146009217644947522667632732786193800232344328446717318291592767104757969987955882488839309010180420723339949250322720266308071073411094612118082555433671230274840599243699048935867161052856053505662239488473269853317262877394645913679634185204740359540629850896484314605825783994612384740729814306520813235597719159107178866626906452376312718221945141235836217854306251893387057962758011634814563494089157289231853235243080081186494706678527758945541017037441410158060150115085751591308933048244097301827250761003315718872443080708688215992946639750848855614190852785847575681620542863593119053584522160566146802130254983677476267949884404163782755289572126598973632928259218631227309513025103049128248837353092303822441369543781799708303141871997544195821243069137631975056348618638592397947092661557838001247681644791557408421322142470441968034689064704616402715445411890591082569157970144171919756461872633521246444914696657189098553241552328734939893155737397916159146697898126907917262763501466167885021099294183822452893842071254882255762033047094107883918776714067826001011808943115566477344973252092122007371401279981419111673281552807675544600339346445821789250383148638912146318396801495970061497242645050372873249070972618163668725822498551962525389985721312160628589254313330701518101798387035166550772383669982387168743829538215547194369868867199089550516132084910470092763750702158941445585384370943409502110998555618280765714945042100213811872252571291383065076543128768780816661941359004658494036906945699340374297906499929302966189616666094937308154165405059210334117680643937600278969304788688840853519811294136242213240756071123263773643670930963423633637010283415400053540055368327680883353923148411873033325437154751019169042939563055001036523632224138259884494377881446624369233065086060682848538043594858432338835898005282162586316647859171499369097628807412541154400457113327646076033182319643807421781145491974986035675411298167720494812982085334259769229073326778960254914722145225128166894754484317170436199590045322196351682222407711116798143736308295555767184821113151743348911942779518306860229735844933035716482456332026574962557674017534919491964291176212450835627486010044571240425484238477155189771224599449629947323439025355330425715545129755314241685974059426363845073324982962383000365875982908798968729264414314867106120135301178650772641588640886195537727181486752325980920525152889079715018497852575996778367374925882492717021327529513762722279697195998870853512573365152649324861342847793391602442240597450447315767980727224277007382189630153186071243820490099660278876531063391233859956159072739721215763006507292184746557144502033130299464092997742255496257577561569514584410266992677964183833008954468810735694152544368989897815104414273951963530807869279218879360110295738887618837875926353669096268505261777798674737538712850328892705506383305279883141080872127010928636044950673641341936611511245631810942851318819518264221217691981528396569532494840701642687090989520413638420451018726421358130510400323084799482271945487664692325260725378588922776621346483274335160275499076228549116525881846423061235283232462624067763440531979587034983097151932904054304363614661258997401081968612049679050916773557646363593281163314932082517356620116121645956147457082981683255014325329189604845641083946440982722689247755392829912748065717900767427141737222222032964866478087707122330332164993040211469305123219485177282322958706507966117479526045341402525984592475467295315045078334551099005243644227273297899859373347616982280282616367873492073409775255239771310791976149105803137854312924691770467262045365189280248333235434235530783698602093212706837960325960972262404147621304426911350561418977199820760413095763344374064155120476408114902638545715058726864027929885137586714859374594888471222925856689954687907602918258945804821973291927993050491768992448218631931580384601829786818899839976506804138981567596915071190750188274907269224699535400191550319570133544974743649108028385845693372407256872033484044360385478816560365639626417926836846599736319373816699026751534856838220682590477210992382244575481223458796936659521000045819622589497662155015732924021586871809253091126403623550531765691972945328714397191105413243300371285837710726883337688802534', imag='-0.66687351145176028456972238311821663712552263872280343461819005651283252780037747379333994025392184367926599532463466850857988300025751559091526606526289002859823909444200724966019500266648465752603119422630063527401198410777117007880003237136749927084256409460692073502847803616491016363588613332617522175189609950586935792022650231345837571578335189890305683661056094846722616412710051857424300019317997349178206322711157306170081303829484062618963650402848187885197692945158827839001489679872895997451912044981391779798371216260037412258480991617033564416319741715549885737497550436744268463798236166317342989379991634149361915961506140842614544827083968070773143371055323759355899445052156956066649106149762985795577982693618517265780101288238423987344437828508318088745449909840933452750958106790218099553371218507626410333380830913348718839042372678587126184746961848056450957037963171858089629701754880181681574503196657085765025943437363402590759616725812525727797438317764657089022348418037339116964951261998059862355544898337658165008005047527672028092600046855685897801441046819936552655449692443927543481986644357630361515985105078184924960099335776755249732219422191445406955920009503263381510780874653354463459492500347364592298440248089642706323501691689173743682520621817524643995606904554827017486924637373185998022911933746194123941921362126059548425747659096564942027942622966613350201761713058007526211768822269120364712471992979100577478600972072389641119272983950873454403627344755319999467092011529005865926669386777209732903039278491420009671828385550752820105275024727262535571199031637409434081266294149608207391567086469113231719676577175999538784377114662979985567310158507476581049508268987962124247132403598279265703499808026711251455211565253625665536803294909721145451998907650481104770320477784243320401645061867862044598105664019334206705685852018146395651121925909227172055583394676279802645212425009114683441654865860045531646166338031589593890714606691973255273514698525074537705803187399856584585878019715907631954209130690278819047074953547292373633806458078918994606978466681362853902301464103790647801358287582703481458286112536639936777547333537754297135116519376984998378981364317524704052078358285065239331164865480982567835814506293592045474128759992319921200277216068733535595242367242791492892711973050588460397943921693080833429356287101701580224415693867151793769715099902735008758365703691002678819825459775217331023649875719385889682175606428758393567262991881185813004112242670313086078513417047423264976843693698219239696164719875404439357162433091858736868385244024209774182493993500104455833960301816358014655572397672508284698254319756125016763342776307360316080012783299037715863752547677825471079378614903899901351535119515437630111802307533122105221707367531579458297819645257073207916846402061479784050417459462989810391685715500593615321054864226611903166132656557020612034735472476058900242328352498009630415962161817577382046155347836270505074832863439591180525500799874375566223284348920272237139858549236497327916435190758179685287238312179140909704175557922507622572061543140651265064242290325644171648512021636128735988174958903310698790282822927687804543599990589615717647791245221297348191663834096366250776583510171765271840092533528758031974878694913520821624247170295216256535458359080896923344365282282211268827413231398074724945388195473430131464675155681901681623404528735355830955869128806240390497371184167313418198285188030893587934115004358861522931111556135751884199778669071249270267438886273291879142622045429176563087562055922940365753665830425388860200011425495270780694349310601886659702289558849580402130236654776396191853274456314456793941326364087052895736804282032398939587980359880299042990766626821040234388568161713958057755268367871683394051173843111289926012477038195265175211479315808623672135773380622935951919372977976551583480843789137715780160969677809697378209751520918006352271931223601200148557885841838521520416861606381941180422111133231857857186902128938581417611403156442562642139504595215616642014649825945148537856389590623562131525818576705643659425399522909275501515136448725825018651928683684907850080334372605654677056724239071727331007574768853108551744367568824099833129592241983736888465338265870696127674750679252685264114299924575016395403281912066311883519165500849655668384577458611591757868146607025356108618775764359400160293021655050252603548134592970633069543369924770501255118638881732816866417659143854238284695964080699963523267215814374159667611841104676226335345860836527301015086793247706746185982184104543064975307522794367465373711323337503158377867949691779554251411819707156657052093139228624781054388743567486770145047245225572892468022872711522863700829118217908810034564820668365708663636315210708809549386872547086630507524113645862096679699183274784767154394040683875727926161099749630497928120787931532679721636457127841770117667821012521262648010807302751394168172609965556115819282537022755905883068065116612329926116090436731815436142013905502988377985682626511667386603330321556538509359471318599176668226712710574075713625385845136951239721462788390484913591480261425717760165794791300866592179467174325250989142461556784545547583747077203353092942089606289588207473598735709534646950143509556781510408704001759320012096191056135421470390632056998849539229803192296639983739964410041261354967412962755664719036598385465835683132567529596483183336801664985479510809627284639901958249405304712547491274569094743913246631079367696037676799788839677171629839599640847876774479632615083972553983384455980609390269887179353567669570660356668080894704454256439228011191210217987805754380346345665147397065932934199008009581950836197472595496069337268435961564150092314158186927156922071045393272998422672405769833045907536175578386235833595665874534671889117875743776017947212141534711497021986507790397866337011732340594478695050811970503629544696534677770227693219448639131436339872900359097115126227550100082442979041296331629659618870318728866285868231645371014276784891422914727478892421535062187249646119884285457531902270645978630778900103242159967450393171405303364206356513724787194224513431019826189369680241500414440807622297105660079583346752678527890919033356098780051130063984572420828714474148823594098105484614681572547308486919306226588917254808464630338877084100253044118423644860875044856043494621766243021367644447893614455083951704127441803527609493807024772157460061219989762275162158065347325638997198507123327311262344009811259691929354532682251072074495790387655911495039044217198610578785089094472168708984270419015927044250604420576288647527223436142136448409322817594676298096266341823242465793515712280334278043870291802974235142848375433466129440249286163879256023096247364718235240002172239126073022825997349123271618456912360771844070003394266527844035424930394685224587049748269185995978565937525367530538824996919118838006686339901290617928200264496301368813133088026277391212855777799367651015471548329232244931183857269674896782633757268345948722450239611661274155739214941819906974362685938279028098591335274100599250757067347377803913072408161130184724189676613217504133551375431805499605516327082189151688807207410836812370131360486412764929259813979956297741089547250218071760796277160078878313507391120428588486183226356763461590218709232792330611546109464399452082854299429934941807133517211592557963730969530931967171982985570303156860650056323189910598649770203655818033187204526778144974852904449915135611346645870399782065734895376417198942824537489059096675546555743275589085317358730318974085447184752810955268746288485535218595640870078933781273108719971010242145942726007774287912200472531028379486577798617151865334137648657584995105017551142581140907502931260413146754866608968720703909852801294874271024458553719162793468885556455369986314482562195039037671629496002626526865412551539717117703135009399995376448519763378217735044775928959099814055365870852849310339076165921548036078114255543181320694391373654251350575506469010098757433711294675023635791554498000904668701013736022907035927054992114922006548984602412630866781028227839448525674703047706718359573080851837033247593711620720036165329085456593785329145317476892316859191926866289763236330253019856397991567132895513089420956909717239446177726402041312340593788520350228120080293899000282050815405852471513817771120345731862202678385789653798256299501622265497841366014651904625501678162144756048339149904616954309471126962389302538767742882323520151331251108172592818422258038488685669157538603050083686185421476436575850148579984844140276955458585696764573839273680606275622644962132116572192436836167535240923269967694387429550668208891629186842949617430757768916021582226813649851539812582196401554343154154687310538332314566215985403531884001630144997753296783500821287165525397060550466723208298232225849224480601996290782272877862834704406825438302291134371823224390797397602072405203580202100486659876444082000187839276535860527863561922395275383489071461973652711056585485203772968081654849916333880015933207328383881600629122991467442298973692573140754206832398517891414468234873957300431561175259123923006289179375754806239672696485704307851639792109116358985017079597215085561840597562424742804479201907109482611100817393282236368190881440344709440992431975212977261368275409054382709048819793316880689154156579467554813082650902851421395456235347288881841297678314026537414630898932895176216677754487150457241026496381881029188693882492533073008393251609713377855907711476247690559727429021426467362192881524891440333911533595711398719696987272074981821913628593749411860452986607934112764297190173950540589660693507257596547780303306756233694637112769631293893236879947752387392235814009248251020925099288450623963906403256219751041787983707361357343381890713256700929603821205031863747158815627281630209856590614698556442074435165686119491328798824599096037701234182049173178379291606316433461976898410941216559620051663101112522523604196629462000953130710553869596119874625131083088616556378371528507457994888589611244403981238603352461082181782336966529029091915090775170246820944754403796688818229202288635399337687351882168204260613280263724684278749091726788835489024885147071244196052297072266360268058033635077161521785764753344845389492291521792312491023644968185162139497154040458371755775914760569748013487854972258638102481594964082768023308583104576200080539625024663489764969015793700639163690491510735387920503655322247653736416873412844602408224814707332362652144983367407710070974593521421242418414475221422302498714360075492965978679534734204295641667516549623300961652204830532443717535951382588114668070478504987908173719060381925849480842432962448300883485945936877658977744852354624545500524815326741228564247404469657815884644509932608734204760317300608642303281006944610369112356195044714480293614552634478626288898154176802250635010071197712683752684230115563782747752830791496007619489505222371338405573717642272412760877925923928953520170761819452224631929282572499224318328235020441623023134496123353168701115798919441314104337457256029617439140251214010216357885831424441342383586618222559372802960152724175196035531037411730432199130770305664122273966157147073307989932521821433172845281588511707102610804017763492466298420442308353546356303468837949536016468505455230742709687024386984089555004013598745058906032242665360096292509386554907038298995835931678709951441032425016601315394499352377895399081795586985479725299045301348341363567243179957071209651441638924327756250494193010440672263809863011148144717080489153416631277837330978468877461785110371757428449319919571925194995695431608084284127948520836357761397119501162093012554246064273222127540212965705144841732416788047545296211889863348547613323589736928534379240167000111339434284072147825198708527882602918358329154567596495281876587900351410892415827542204674735736246028478331039188705100755102754051388987564436034491995610224187238128527002963391421868119946195883711871523390728483746080826463319617004497956985558019152395283806476759966166933376512653087802395298523146922853087390080907152282339551947276850516215502932131580366650849649848951879184912291933523310930971987685387551200930311911053731905436775373417074767648967649389241468071088903732175035139355446437710098964381954699216293940023617514965040137939398598118696854531953987915795869351390826289523252722000350403371947399382488292094695202089653270500518483697035714656548482127822818750750716176188178759487496413943061894235325308806191653997378531390013297224765581661227156506527044189703726313188671458492628914935468136898619213960979170227849133687516990869888841866887497488887533014929105249147717082011913468183232940772899775034646703379932914944053820380261406408573116901731441260453955916560609170379285815594447300491309583466823937317371916045018789389730251727162860450093106165922560045104734985530693947725599599173929520505381597425880890349939054768778693716287183317250974047045093655885645465699004279476378502221660566198961401605429226873210492827454846865908578385269313434257956593083129959396563841497822091747626037751005653505459946583105827956981103665977634042296546304576733768427290555120531654567245727614304882598704613153712121789846001562600162570729457942613757335845888765029279445051354016345979588877127372147196803071720462005917722579421346910119121206243110907169001262484543825260466904511832622210391978823709941504206759773755696396372351206535927212893263778549129197853006647835991452858456202430142332331532484184135092918656527946568836585161289439481614362025965452882505752177862740287651011946196241568959876528660132169029986672338279275683294339828365045609574410178931115203738663230200293848383364104075482067938246467083630157825215822986470443121774048083552944719582792710996229278079856440769555889097030665132056091488824182120602540052467790089976656176601418010812820412689783660516200377712988261834102600864381938962886091469234664185648770304605698636937913868726131230178901653576147619057275755038496842519656934905507082855077328521888799658739890658208724673968770971353729097407558761964556192106470895886759952244236420636248467302418092302383260076194223840795860640434620485435956694680597079231834495621179724904325009451697639917868725813616669448901909647657314965907669567662963816975811374921542749577179715155503494509885990781300515318181048460770581726848774670849377170188129295603675337286178888093100670535003150708434897020671341974557745006172967929250370004105111142960662433720099894262214288165815602074845895837139638150378955347987184199049595541711325271075201434847458899366116641886642630051179201490761032646631834780163046737723600237035484705851012434383673238345938465179955236105300770999565639374870567281240047294951329897386431597875824960269046249778519641540758767214576017230667253667836531623919329051387529047025368067636450780341432796056472450855175788391921393200273457799492433331686974786219110442056602436332186127219487758382171930393154967824205846144178968187071668396299426990018587274159283418009226812526041038998743618300238697088828978177196610884760085777870541437921751956683480854677627286542023643176168283235259499147928941783382329008838994710528245252044002181008460851418982880480497979242238944293688899387696437523576456125420364957994506847896535285447989564270452618627234408630940810575089848633858336310972836715291216410070457805273098266773177161708367968838275402339863598258173823047555164665781454871618306126044260255960823312625413257736364641694713731375524708838171616955653501923970468537388580105920457201705993448768642554352062199698714515258155460990243272463929834777100123355407848605539547595997881809008266917790127347079655811470345483192607459400780476786803082266994289922598899800794519039063081318081884042711353726783725165905305778594042968633360992173945232401062213753196656086869928063666158747469189073247212671012172789336474067030342997199814426522471476318052882263124833267114616713758421885415886816279564210643927339196499663299843912730827344016831035896351991656169879135517472823603419239867847410693572774409924663867939688240193758159312801952432168858460774353233364106083974568196348406174904044121528688770528986445530392525727108529684806513143416650044262132381830069032788970774951872771707807511450339069990656552245054708103292034717824876594914516914912166925359263522261162818218233741344885892218537127131456399700378001210017105678965249077619313419184324365715699280973690846579362847461032821313379426931753425880670278861318138573487255131599560119812208512801244103056454415489696318036131512629824467677623800805660678548276977571390019945984824396435480480572464758332998131866937667069884819280769424295420357653284536562657840891089308345188682108772506599415271609567031683715388003191945768958911621134344586635902373279693925300436391558591785606274598687334744493220131473166317117678328750500164314127643999490315172508629428383355960986607380467669756555623164009755118693062957857947873714450483465627243893650370948823807613251562144213011054296264219279563877333731029235743287870526089066890531495688309736562691291368649161276890327315891093812586896808479744591264550380682679988013036413195320997347080732656032339088309223594686186028738289890487665111585244552066237120396006884915559503630298191845282190397701659016426692618755777825886724462804174173882213395557484098193985281602112973497065416711496885719885883089736508742277687365568169598966161146041471817203404110870994197365950984708720893372233145841463983453409307400841807592851298828146588452494675514921851716911802930629005756424853557819366285679368982195505992040131186190899656165904685087719488308326947531458636796403934619307323234449906069674223137238668951546114351116066521973994655988880516836282497954631397848849526008149985977147663678015820153389969179918514491813935226236747815697899885655937504091828819384900693797405631889184554791149707508809880160111874545946246236393433568048796773632443662864892041330167423280519685392424740271251580400862330249468779619367507158490248877791722260149869486725111512635301824443612669897015901786710756479154933630059433873248037988857511197525283146246419051486721538634038668456422138580710539468959718487814047988341988194740688997106566138090741694680965134027948112013638726869211994262207255572229070032169681663366271027196295423403229257259030314735012245729929232028479772850236569836940582980166969539977643095513714136523565425434088100696277272039335317052697543637349632854185588597900057996167527524390630712838245337290660134535005063448460602579320984074840727680362795905054109054431565655707595864424986061103862456410107308056624760084684256078768470922086747504021066955344268202289127790698578249623525862641033278135423428088322312837955035239349122107281469141279513537772861273557438278067044128606222472682321947284198410492096701994151429260204803014335483380450345184271053394623361526421634688336476643087757001428715143070582420358855133133577209922538152040386169134649965396444321592668710763570546299929351332407863237214209719549610531213662515691138681985726178729129685074812367603436139826663822550060194290583431897433986996408869874997503763176194912061955939846193049123451794730148397389790634768329121658202034454170899076405780132560253114905013852459993972793493722280688617655655950924892306264157546393473043451984727716365514899785090320488760364436568921083907564274933851161938045060603000967684792383624240277035693888507179942123829464613260088368365563144035905089453588385739684545713181109074788007163153150237831062291118818090786448847592716226775242269313235305132965948135870524499778502446407597409988318791549108260725857517855798400059991523558009189040862383536568071516087593808572042691576500083104802271014174519506209182910041187422926007610836758454816034987837075258493374646058487669882473412500564858073278886346520292739546772903532988330079287870499195262019571383426281606470014198187050557256933805263134426621192397411971799605246238367341577495335586990879736844707847874896173640427989660949149894324908972275821564587324564330192623266029789783167813261963864262592758563480614059860544900527522642907715245467167799280812867000512888635887189922414559928206653359224099603190826940016411636306254053818718598487688273580148783576749769805083763079543441753276066190004447285928357261158024729026339129951272914021584174502366175471922740544560452537657478333146125184728467227242850538599035516701879485538447865694968684663013565370733411441899637301387705623618775386647771978938980357487158018975012429785200326445294303696380160013362553448292565228127554361528836753145035081957132355516147409877644332006993504752554328314653793045236166113607131749078167549274612278817734475394263518987419731659516206551905936609106187759358267660561026855509687474255504887284686097365020721436648537056471112558871541172848178652775659846824602930059455734353945694372459309416504757017375051422331541377612157584812297635444257375547830164820075876812249389409600249954683042734116283435672813279769550878794671609582596754594296843001674705667475148117014895935350154101525595944089422064937511654907585122395202035578977091227730625268031659094696473754618201312587551186655175718580200343755194390169510535022069750451781731054919563061168437908517289066012093810109274022338257861006325377903882388713107356546592536539355670689589280589604399634700550046383830540657745296332183478121114629464717984300543074881221921846673198554385002300506397500679760937425988893516615951820804378405610442318792881803496585352584505758826705887344699069998131172012890605601780293900132769305407069393847182167112394241560980461091886600663681945747692724023977323398266412409282688737990742724027806342524810824628683994968288855701781245922377023528445736347199345427462525103541440763600043324496422505665636139451018251865266186992412630766460514672225414916099190058172353305758421162208519144848650378238659298600506424213762037395807814418315971230686928072875643619878269008450518337253161128431746497227549863976213829656082358863933808657985995783460372540635078930503324921903595348450820491635428813615724557006481426213589781339536805378053000900069553161104923796148158869744339543657322648731825242730941640659942549773641142011295194451127750215640296843901454570241266460922659186925028335813627784985935850849599746023597582600115149906333712371642945752228869346214788162768316046301542849590276884110563070184478368237389422691932344897951101862342313647059930152410988199061021865117971553687127356697422417399260602153203123310334557934585638812397731175607967697628880490885645425199954107558348107994929290095397180755797630645150743970367074343481085049069464928648375675691029570003628113015285484286842259097035372176587695929446239204075561872833799927702693653129589653777407816310165008763505755466920374820907007174040263025906067226023925740292130614176060802241170215349085357948077275369289180293202369243095010747756068169088627783466608187295786012534401573016840621462039907758767146199264643918415242577953338315670125665166524608308305107989849770337173553766040355368643579922970954880493325776285361120554419761211172503677902281442070353100508485684358333593069268217141283772139905542436522949627480588073968850457682375333322709356796939293561440384848139739896358248941207625475614331188674089682220559617022552229331058014202894653342272271590005358374594366611567641655273311583118110949309218622437667372413349208217468214565896929585778750243473063981712239851022893786479735952603042319499313161450841971302630887180101715265866808767097162615802351509215419784540472692070577167995818618058239755109632126527781648233566502725224068332811617867460564408914011597449233406820948393917813508932366881733808414267867760079978751513750297824712530766767447928231336105199259871719762400884375911194267726291081091277309254918535948980440127867795388871662185736986237312416540872584340982757382023223718161220119795055649336437283313948569038425644183510871792455357577462703008318808365289341017245886745868995082381004504891746233568305370164159040939173856119581104471187254065011321957246861179990396555885787829412171622627983664026489381740352043973775700062123696331466110866671035101712239881184296423457484801979806141002274777254591535643826032211681344962978837143185947119512003670551971095201934675251705259490108598295580967230056515447721201445216094257025201830614229263282427773017871366028138269928990748519940380959780128729515614256250006789273428521372464469525435381425165387942495035572564366953598365875621092177636394709497069176469855509076591227994568109054480766697439343640384314489648132839125752460487358670483530953368434622726354268249470320253583954429832696136597246366053968481966863684014225360718475715312219922711737404929659116978548443983931810572268422343686604137792052688843840682177376254869708171142764769955799164581446303126785574557424983230182700705133956125821356721572130176929307485057582257407784159903448897198382944920296793611885081459735222571315761069165896201304086848464571939784253758991721928572332819792398337597076476628000895615357429298613296573175639740010395646753202246615029214345017736020281629401221438740690986938340466159049260679689089405468452715711220824025868630152150668961008537608908990901556983586356828940630187581197788111350749107415449462634270492371744269019315470690187983085924069527594398171519391908910001315213222728094934978326401208658562571102272357150354679870579025812474474973613356798636149502922777628722445276010099657589964875923158677315331137609051379977693690816473241918162995371402829231981714579223014941822328748022805393195270275112519576425398565218576825428918004681589444848785632440831189975045086374951993114036170178421751457489727394125455446018020317596645406752248796294334595376108008701056336685233930533731123959968113919674107312973732903803925644398595041573064973654724211302033114776297311508326808981203548216380187591021621592180497524914329249345193198552675022032900949301715020738012897158567955637433231872379084776449733608459578327670959862392009526892837206483513308243290955603821757304555317791572191898678561546649995324749806402509956047570085172714441794012131157243076860939367080698159958321480780190363874847257526509529905330591613041849832358195251490184188863898143714381366167103895587379891020481288965409986306146899892294506654353786222017130531660209598955572914154309713263994902447489296176178929441823413186345932745279889677484604493012826830418933593927916607068658470322837165577605502379346654675702630302248110268044465634129560183614284046431388380411189863372096780077598479386127688949936100295788672461967457246401133140009072162308082278380278394500129712624298993103182924322802387597987541480065021568638976587794966612160373110452268166637396844781286703878763355634762642014592846960808284002117553770011370727778645578385602716466775024508906037790793924697834524929203355653676625609523699984516048000264816041302109957270332569008743486926612707509411568018674584050878146713902718136117844559944794224239269625494151367774685787595256692923802063997629419495859473703084875699986939144788746557474968242009976660766802943267327167000451593560709107116251244328760898716378219659462440009178593293684580840949915763083789251090341157188218893518648912664107755566844154383520998165885988375739196031256445792844836368091178140422633644455330580770652173803856000896628387145821919973711529836090457541799168528242201467987940478630455455646138944580612570454806436661766175469346437812331285676275555562246289174215002137057271166550919575405677034235735190695354043104204205684086460830844571849836942561362350083437645821204078493717158034459413785694613941840975006767036530294079683060595442595449557485615381023804940303796106848197542271948967724201268569632490696668500579269612084774160716983090529767540665866066007052302467816454005610338133641030878577714313357132217139215426755143914266062638236082574804099721737003732708263618672936887026486861090345520137235634950451823933376825861578233022448544116565465473431995069149557868640393834641799469853665641646357261322186918943591852816279349992276652414958493123544275341094585307879459487066360550821449775163491250116133837135315262788447397200459243299514855315277175851055466997673177890167806657619683535699970865182820544152952188745797966666920078376130945303007779255657896534299981983741444456919380201014443413917278348478521162797154317961937158074697809148586163590972051959459358176089819171867519774058133368426153105605405121320337224362896883576333846684277481430273339665409737885507320569996484860621919317785656135345288995088849235313591415496799377798984401736138065522387553835475418552162040290149010300771179136649432653729352760955112998249257622022332366905022973746473370472645231595279949052755582755894400319284597077776148623130547359638518940947261162883747159880879611000065201090753213799195558134966099665468993809962645215993247983649575100684766156180806525724243830202941131287147067834624261403974414598941377183325586271128292293420767729505487547521011085725790177068114185119482720677095607580567864456524468722005726822227212978383353583248320567562638830762484228868116414474647071124824361037294523607414852883375655070464777082864060745115620357604562077712584682889066707429379681910437441321806012650409140975645334134823794500563913458938322158012816088394669095630479385023507599739680103896246238029779549995989009870448698435191175382820507578395112959608836983444126013965957151583879298998582585647718278413285741698706633019186141050611580704965139778166239986230819728347194552081849628678737637299017861920031026560392571112478454744340253879323716194423090547651212297092899517513848341872469746184448769161175949078620748360059054801565649230336005161470777303809375761807602807158842421595354742177353573495818700561902361844933224444016541856423416313662916253956992169143870221580286905979694276042341890645270607541477033643473118378533500209142469254182885384081158347575541062244323022522858378915071916078735803230973724868856901918081743308806561391515280490216719148865349648844808321863913212738720912176885322416641971187402765607067821413724328913229272123528762539404333887601729057286271243007068427015854621543877918748692139946708371477064311662122402399971717220022036354980318520831468519649759667028729321974341906958127512064148802588049686519538689996310666892693187223543433032759938335468333431801953031648373321705639666059396096771972002197921651402029681845434431038691668726034999434670677015628699741650518019752243390048803454634231327350666710887881885910355888845929113141656565079410328105657888482419101864648582238720191259764974241749653689770093904122428145966235949805633355592478272057059464116148193569184918812830742897600905156801656549950360437695123747801650001806752027719216228495237454976895161351734881617964779584448117550856888427294956458391356753708108398929209330147249552529983380881559666752234843396009589485697833294926223507968440695962112639559061718177439603262632898051049380179058088349758031123848906553448372887148317970116372195310148834203305100353847369259263559084696016730505105592543998269320474469916119776302615543777737151308489331473977139244670769809833644516258026157206318696097775061168975628760452661286184472664356806769440407592666654723717870950496858488130868678044545446931119184616178747992025320452421975647151508852736518168769573369649269947667746826436658777515600093186617243869400567946875569110606853694109954666992776166131031791108563876560102218647293047283518277480973964044162290058292478115870859231091281838755051773210093420905123224904969493808664734149128529680006978498265630856580145314694336092797926671253494953122411493903052542175486432394638289377651908648312277710469812071464827822160373908602339814865196569475812927452203783135224389292185009717759465320502145666499930097803144303538298552724882493062719217483071514971964975491398087897723315413218594956089428535153896095527651449026300683466985275665713604682603327997184550884001157037963708618926042221325897236650391706209064017558433773267837569190631398006188921373403927233854699124130096915550810622807055182439868825424690831835552054715363347806146614218723767836194976680915364609568511950130738175376891391433007236024495'))
  return (float(ctx.log(abs(p1(zs[0])), 10)), float(ctx.log(abs(p2(zs[1])), 10)), float(ctx.log(abs(p3(zs[2])), 10)))


# The more digits we check, the slower the computation will be.
# So, let us do incremental checks, until exhausting the precision provided here,
# or the user loses patience and stops the process.
for digits in (1000, 2000, 4000, 8000, 16000, 32000):
  print('Checking to %d digits: %r' % (digits, check_to_digits(digits)))


==> anc/extrema/S2443607/location.py.txt <==
{'params': ['0.00097265889475657090961214212546599656384673025264085998395888154967748422419759804',
            '0.029154028383273672200523261393429012820846780026224397943460612417082307557036249',
            '0.14158415474443078227422991315643463371400158580665251586349249274621004151248691',
            '0.16976552423294788356514103242439764997100163558023605382299422361361487652030195',
            '0.25401428110558789234793656491944025460715639158708063378352437307533774446454841',
            '0.39657109474477524553177862020134088488500470764637400963097574737122526165894853',
            '0.040173198499522497642762607956981197366398059485825547587938278947016696073826633',
            '0.41068038722267848821161547881439989666889486604873000503329569345818458817905935',
            '0.67615353381545205775761552741611689417686437139285137880916836004149232126369976'],
 'potential': '-24.436074765246445',
 'stationarity': '6.629437801448388e-27',
 'v70_from_params': {(0, 4): '1.0',
                     (1, 1): '1.0',
                     (1, 4): '1.0',
                     (2, 1): '1.0',
                     (2, 2): '-1.0',
                     (2, 4): '1.0',
                     (3, 1): '1.0',
                     (3, 2): '-2.0',
                     (3, 4): '1.0',
                     (4, 1): '2.0',
                     (4, 2): '-2.0',
                     (4, 4): '1.0',
                     (5, 1): '2.0',
                     (5, 2): '-2.0',
                     (5, 4): '2.0',
                     (6, 1): '2.0',
                     (6, 2): '-3.0',
                     (6, 4): '2.0',
                     (11, 5): '1.0',
                     (16, 3): '-1.0',
                     (24, 0): '1.0',
                     (27, 0): '-1.0',
                     (35, 7): '1.0',
                     (36, 7): '2.0',
                     (37, 7): '3.0',
                     (38, 6): '1.0',
                     (38, 7): '3.0',
                     (39, 6): '2.0',
                     (39, 7): '3.0',
                     (40, 6): '3.0',
                     (40, 7): '3.0',
                     (41, 6): '3.0',
                     (41, 7): '3.0',
                     (41, 8): '-1.0'}}

